The Full-Color Two-Loop Four-Gluon Amplitude in $\mathcal{N} = 2$ Super-QCD

We present the fully integrated form of the two-loop four-gluon amplitude in $\mathcal{N} = 2$ supersymmetric quantum chromodynamics with gauge group SU$(N_c)$ and with $N_f$ massless supersymmetric quarks (hypermultiplets) in the fundamental representation. Our result maintains full dependence on $N_c$ and $N_f$, and relies on the existence of a compact integrand representation that exhibits the duality between color and kinematics. Specializing to the $\mathcal{N} = 2$ superconformal theory, where $N_f = 2N_c$ , we obtain remarkably simple amplitudes that have an analytic structure close to that of $\mathcal{N} = 4$ super-Yang-Mills theory, except that now certain lower-weight terms appear. We comment on the corresponding results for other gauge groups.

==> anc/OneLoopSQCD.txt <==
(* This ancillary file gives the unrenormalized one-loop four-gluon amplitude in N=2 SQCD (based on integrand of Ref. arXiv:1407.4772). Following Eq. (4) in the main paper, we split the result into the respective N=4 amplitude, a contribution present in the superconformal N=2 theory (called “remainder R”), and a term that contributes away from the conformal point (called “non-conformal S”). We give a small number of independent gauge-invariant partial contributions, from which the full amplitude can be re-constructed. The independent gauge-invariant partial contributions are:
- R1NLC[_][_] is the one-loop remainder R at next-to-leading color (i.e the coefficient of the double trace Tr[_]Tr[_]) 
- S1LC[_] is the one-loop non-conformal S at leading color (i.e. the coefficient of the single trace nc*Tr[_]) (prior to UV renormalization)
- Neq41LC[_] is the one-loop N=4 SYM amplitude at leading color (i.e. the coefficient of the single trace nc*Tr[_])
Explicit expressions are given below for different permutations of external legs.

The full one-loop SU(nc) N=2 SQCD amplitude is then given as:
- M1[_]  (coefficient of the single trace Tr[_])
- M1[_][_]  (coefficient of the double trace Tr[_]Tr[_])

Dependence on colors (nc) and flavors (nf) are automatically included in M1[_] and M1[_][_], and the final result is given to order O(ep^2) in the kinematic region s>0, t<0, u<0, in terms of HPLs which depend on s or -t/s. Further down in this file we also list results for alternative gauge groups U(nc), SO(nc), USp(nc).
 
Further notation:
- s,t: Mandelstam invariants; s=(p_1+p_2)^2, t=(p_2+p_3)^2
- HPL[{i__}, z]: harmonic polylogarithms H(i;z) using the notation of the HPL Mathematica package
- ep: non-integer part of spacetime dimension D=4-2ep
- k[i,j]: encodes the helicity dependence (gluons i,j have negative helicity). To get the helicity-dependent amplitude with legs 1 and 2 negative helicity, select all terms with k[1,2] and then set k[1,2]=<12>^2[34]^2 (using the spinor-helicity notation). Other k[i,j] are obtained by permuting the (1,2,3,4) leg labels. 
*)


(* Full-Color One-Loop SU(nc) N=2 SQCD Amplitude  *)

M1[a_,b_,c_,d_]:=nc*Neq41LC[a,b,c,d]+(2*nc-nf)S1LC[a,b,c,d]

M1[a_,b_][c_,d_]:=2(Neq41LC[a,b,c,d]+Neq41LC[a,c,d,b]+Neq41LC[a,d,b,c]) + R1NLC[a,b][c,d]



(* Remainder R at Next-To-Leading Color  *)

R1NLC[a_, b_][c_, d_] := R1NLC[b, a][c, d] /; a > b
R1NLC[a_, b_][c_, d_] := R1NLC[a, b][d, c] /; c > d
R1NLC[a_, 1][c_, d_] := R1NLC[1, a][c, d]
R1NLC[a_, b_][1, d_] := R1NLC[1, d][a, b]
R1NLC[a_, b_][c_, 1] := R1NLC[1, c][a, b]

R1NLC[1, 2][3, 4] = k[1, 4]*((((-4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) + ((I/6)*((12 + 12*ep*(1 - I*Pi) +
           ep^2*(24 - (12*I)*Pi + 5*Pi^2))*s + 12*ep*(1 + 2*ep)*t)*
        HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (2*ep*((2*I + ep*(2*I + Pi))*s + (2*I)*ep*t)*HPL[{1}, -(t/s)]^3)/
       (3*s*t^2) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/t^2 +
      HPL[{0}, -(t/s)]^2*((2*ep*(-(ep*Pi*s) + I*t + (2*I)*ep*t))/
         (s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      HPL[{0}, s]^2*((2*ep^2*Pi*HPL[{1}, -(t/s)])/t^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/t^2) +
      (2*ep*Pi*((2 + ep*(2 + I*Pi))*s + (2 + ep*(4 + I*Pi))*t)*
        HPL[{2}, -(t/s)])/(t^2*(s + t)) + (I*ep^2*HPL[{2}, -(t/s)]^2)/t^2 +
      HPL[{0}, -(t/s)]*((2*ep*Pi*((2 + 4*ep)*s - I*ep*Pi*t))/(s*t*(s + t)) +
        (ep*(-4*ep*(-2*I + Pi)*s + (8*I)*ep*t + (4*I)*(s + t))*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((4*I)*ep^2*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t))) +
      (4*ep^2*(Pi*s*(s + t) + I*t*(2*s + t))*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - (4*ep*((-I + ep*(-I + Pi))*s + I*ep*t)*
        HPL[{2, 1}, -(t/s)])/(s*t^2) + HPL[{0}, s]*
       (((-2*I)*ep^2*Pi^2)/(s*t) - ((2*I)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s^2 + s*t) + (2*ep*(-2 + ep*(-2 - I*Pi))*Pi*HPL[{1}, -(t/s)])/t^2 -
        (2*ep*((I + ep*(I + Pi))*s + I*ep*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/t^2 + HPL[{0}, -(t/s)]*
         ((-4*ep^2*Pi)/(s*t + t^2) - ((4*I)*ep^2*HPL[{1}, -(t/s)])/(s*t)) -
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 - ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/
         t^2) + HPL[{1}, -(t/s)]*
       ((Pi*((4 + ep*(4 + (2*I)*Pi) + ep^2*(8 + (2*I)*Pi - Pi^2))*s +
           (2*I)*ep^2*Pi*t))/(s*t^2) + (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/t^2) -
      ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/t^2 -
      ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/t^2 -
      (2*ep*(ep*Pi^3*s - (3*I)*(1 + 2*ep)*Pi^2*(s + t) - (6*I)*ep*t*Zeta[3]))/
       (3*s*t*(s + t))) + k[2, 3]*((((-4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) + ((I/6)*((12 + 12*ep*(1 - I*Pi) +
           ep^2*(24 - (12*I)*Pi + 5*Pi^2))*s + 12*ep*(1 + 2*ep)*t)*
        HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (2*ep*((2*I + ep*(2*I + Pi))*s + (2*I)*ep*t)*HPL[{1}, -(t/s)]^3)/
       (3*s*t^2) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/t^2 +
      HPL[{0}, -(t/s)]^2*((2*ep*(-(ep*Pi*s) + I*t + (2*I)*ep*t))/
         (s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      HPL[{0}, s]^2*((2*ep^2*Pi*HPL[{1}, -(t/s)])/t^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/t^2) +
      (2*ep*Pi*((2 + ep*(2 + I*Pi))*s + (2 + ep*(4 + I*Pi))*t)*
        HPL[{2}, -(t/s)])/(t^2*(s + t)) + (I*ep^2*HPL[{2}, -(t/s)]^2)/t^2 +
      HPL[{0}, -(t/s)]*((2*ep*Pi*((2 + 4*ep)*s - I*ep*Pi*t))/(s*t*(s + t)) +
        (ep*(-4*ep*(-2*I + Pi)*s + (8*I)*ep*t + (4*I)*(s + t))*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((4*I)*ep^2*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t))) +
      (4*ep^2*(Pi*s*(s + t) + I*t*(2*s + t))*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - (4*ep*((-I + ep*(-I + Pi))*s + I*ep*t)*
        HPL[{2, 1}, -(t/s)])/(s*t^2) + HPL[{0}, s]*
       (((-2*I)*ep^2*Pi^2)/(s*t) - ((2*I)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s^2 + s*t) + (2*ep*(-2 + ep*(-2 - I*Pi))*Pi*HPL[{1}, -(t/s)])/t^2 -
        (2*ep*((I + ep*(I + Pi))*s + I*ep*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/t^2 + HPL[{0}, -(t/s)]*
         ((-4*ep^2*Pi)/(s*t + t^2) - ((4*I)*ep^2*HPL[{1}, -(t/s)])/(s*t)) -
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 - ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/
         t^2) + HPL[{1}, -(t/s)]*
       ((Pi*((4 + ep*(4 + (2*I)*Pi) + ep^2*(8 + (2*I)*Pi - Pi^2))*s +
           (2*I)*ep^2*Pi*t))/(s*t^2) + (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/t^2) -
      ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/t^2 -
      ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/t^2 -
      (2*ep*(ep*Pi^3*s - (3*I)*(1 + 2*ep)*Pi^2*(s + t) - (6*I)*ep*t*Zeta[3]))/
       (3*s*t*(s + t))) + k[1, 3]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/
       (s + t)^2 + HPL[{0}, s]^2*((-2*ep^2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        (I*ep^2*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
      (2*ep*((I + ep*(2*I + Pi))*s + I*(t + 2*ep*t))*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/(s*t) +
      HPL[{0}, -(t/s)]^3*((-2*ep*((2*I + ep*Pi)*s - (2*I)*ep*t))/
         (3*s*(s + t)^2) + (((4*I)/3)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) -
      ((2*I)*ep*Pi*((-2*I)*ep*s - (2*I)*t + ep*(-4*I + Pi)*t)*
        HPL[{2}, -(t/s)])/(t*(s + t)^2) - (I*ep^2*HPL[{2}, -(t/s)]^2)/
       (s + t)^2 + HPL[{0}, -(t/s)]^2*
       (((12*I + 12*ep*Pi + ep^2*(12 + (5*I)*Pi)*Pi)*s - (12*I)*ep*(1 + 2*ep)*
           t)/(6*s*(s + t)^2) - (2*ep*(I + ep*(I + Pi))*HPL[{1}, -(t/s)])/
         (s + t)^2 + (I*ep^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
      (4*ep*((-I + ep*(-2*I + Pi))*s - I*ep*t)*HPL[{3}, -(t/s)])/
       (s*(s + t)^2) + ((4*I)*ep^2*HPL[{4}, -(t/s)])/(s + t)^2 -
      ((4*I)*ep^2*(s^2 - I*Pi*s*t - t^2)*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
      (ep*(20*(1 + ep)*Pi^3*s + (9*I)*ep*Pi^4*s - (60*I)*(1 + 2*ep)*Pi^2*
          (s + t) + (120*I)*(s - ep*t)*Zeta[3]))/(30*s*(s + t)^2) +
      HPL[{0}, s]*((((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
        (4*ep^2*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
         ((-2*ep*((I + ep*Pi)*s - I*ep*t))/(s*(s + t)^2) +
          ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{0}, -(t/s)]*
         ((2*ep*(2 + ep*(2 + I*Pi))*Pi)/(s + t)^2 -
          (4*ep^2*((-I + Pi)*s - I*t)*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep^2*(Pi^3*s - (3*I)*Pi^2*(s + t) + (6*I)*s*Zeta[3]))/
         (3*s*(s + t)^2)) + HPL[{0}, -(t/s)]*
       ((-2*ep^2*((I + Pi)*s + I*t)*HPL[{1}, -(t/s)]^2)/(s*(s + t)^2) +
        ((4*I)*ep*(s + 2*ep*s + ep*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        HPL[{1}, -(t/s)]*(((2*I)*ep*((-2 - (2*I)*Pi + ep*(-4 - (2*I)*Pi +
                 Pi^2))*s - 2*(t + 2*ep*t)))/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        (-12*(1 + ep + 2*ep^2)*Pi*s + ep^2*Pi^3*s + (6*I)*ep*Pi^2*
           (-s + ep*t) - (12*I)*ep^2*s*Zeta[3])/(3*s*(s + t)^2)) +
      HPL[{1}, -(t/s)]*((4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep*(ep*Pi^3*s*t + 6*(1 + 2*ep)*Pi*s*(s + t) + (3*I)*ep*Pi^2*
            (s + t)^2 + (6*I)*ep*s*t*Zeta[3]))/(3*s*t*(s + t)^2))) +
    k[2, 4]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
      HPL[{0}, s]^2*((-2*ep^2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        (I*ep^2*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
      (2*ep*((I + ep*(2*I + Pi))*s + I*(t + 2*ep*t))*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/(s*t) +
      HPL[{0}, -(t/s)]^3*((-2*ep*((2*I + ep*Pi)*s - (2*I)*ep*t))/
         (3*s*(s + t)^2) + (((4*I)/3)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) -
      ((2*I)*ep*Pi*((-2*I)*ep*s - (2*I)*t + ep*(-4*I + Pi)*t)*
        HPL[{2}, -(t/s)])/(t*(s + t)^2) - (I*ep^2*HPL[{2}, -(t/s)]^2)/
       (s + t)^2 + HPL[{0}, -(t/s)]^2*
       (((12*I + 12*ep*Pi + ep^2*(12 + (5*I)*Pi)*Pi)*s - (12*I)*ep*(1 + 2*ep)*
           t)/(6*s*(s + t)^2) - (2*ep*(I + ep*(I + Pi))*HPL[{1}, -(t/s)])/
         (s + t)^2 + (I*ep^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
      (4*ep*((-I + ep*(-2*I + Pi))*s - I*ep*t)*HPL[{3}, -(t/s)])/
       (s*(s + t)^2) + ((4*I)*ep^2*HPL[{4}, -(t/s)])/(s + t)^2 -
      ((4*I)*ep^2*(s^2 - I*Pi*s*t - t^2)*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
      (ep*(20*(1 + ep)*Pi^3*s + (9*I)*ep*Pi^4*s - (60*I)*(1 + 2*ep)*Pi^2*
          (s + t) + (120*I)*(s - ep*t)*Zeta[3]))/(30*s*(s + t)^2) +
      HPL[{0}, s]*((((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
        (4*ep^2*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
         ((-2*ep*((I + ep*Pi)*s - I*ep*t))/(s*(s + t)^2) +
          ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{0}, -(t/s)]*
         ((2*ep*(2 + ep*(2 + I*Pi))*Pi)/(s + t)^2 -
          (4*ep^2*((-I + Pi)*s - I*t)*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep^2*(Pi^3*s - (3*I)*Pi^2*(s + t) + (6*I)*s*Zeta[3]))/
         (3*s*(s + t)^2)) + HPL[{0}, -(t/s)]*
       ((-2*ep^2*((I + Pi)*s + I*t)*HPL[{1}, -(t/s)]^2)/(s*(s + t)^2) +
        ((4*I)*ep*(s + 2*ep*s + ep*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        HPL[{1}, -(t/s)]*(((2*I)*ep*((-2 - (2*I)*Pi + ep*(-4 - (2*I)*Pi +
                 Pi^2))*s - 2*(t + 2*ep*t)))/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        (-12*(1 + ep + 2*ep^2)*Pi*s + ep^2*Pi^3*s + (6*I)*ep*Pi^2*
           (-s + ep*t) - (12*I)*ep^2*s*Zeta[3])/(3*s*(s + t)^2)) +
      HPL[{1}, -(t/s)]*((4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep*(ep*Pi^3*s*t + 6*(1 + 2*ep)*Pi*s*(s + t) + (3*I)*ep*Pi^2*
            (s + t)^2 + (6*I)*ep*s*t*Zeta[3]))/(3*s*t*(s + t)^2))) +
    k[1, 2]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/s^2 +
      ((I/6)*(12*t + 12*ep*(s + t) + ep^2*(12*(2 - I*Pi)*s +
           (24 + 5*Pi^2)*t))*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/s^2 + HPL[{0}, -(t/s)]^3*
       ((((-4*I)/3)*ep*(s + t + ep*t))/(s^2*(s + t)) -
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)])/s^2) +
      HPL[{0}, s]^2*((I*ep^2*Pi^2)/s^2 + (I*ep^2*HPL[{0}, -(t/s)]^2)/s^2 +
        ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/s^2) +
      (4*ep^2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      HPL[{0}, -(t/s)]^2*(((I/6)*((12 + ep^2*Pi*(12*I + 5*Pi))*s +
           (12 + 12*ep + ep^2*(24 + 5*Pi^2))*t))/(s^2*(s + t)) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
      ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
      ((4*I)*ep^2*HPL[{4}, -(t/s)])/s^2 + ((4*I)*ep*(ep*(s - t) - t)*
        HPL[{2, 1}, -(t/s)])/(s^2*t) + ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/
       s^2 + (-20*ep^2*Pi^3*s + (60*I)*(1 + ep + 2*ep^2)*Pi^2*(s + t) -
        I*ep^2*Pi^4*(s + t) + (120*I)*ep*(s + t + ep*t)*Zeta[3])/
       (30*s^2*(s + t)) + HPL[{0}, s]*
       (((-2*I)*ep*(s + t + ep*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/s^2 +
        (2*ep^2*Pi*(-2*s - I*Pi*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        ((2*I)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 + HPL[{0}, -(t/s)]*
         (((2*I)*ep^2*Pi*((2*I + Pi)*s + Pi*t))/(s^2*(s + t)) -
          ((4*I)*ep*(1 + ep)*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + ((4*I)*ep^2*HPL[{2}, -(t/s)])/
           s^2) - ((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((1 + ep)*Pi^2 + 2*ep*Zeta[3]))/s^2) +
      HPL[{1}, -(t/s)]*(((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 +
        (2*ep*(2*Pi*(s + 2*ep*s) + I*Pi^2*(t + ep*(s + t)) +
           (2*I)*ep*t*Zeta[3]))/(s^2*t)) + HPL[{0}, -(t/s)]*
       (((2*I)*ep*(1 + ep)*HPL[{1}, -(t/s)]^2)/s^2 +
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 -
        ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        HPL[{1}, -(t/s)]*(((-I/3)*((-12 - 12*ep + ep^2*(-24 - (12*I)*Pi +
                 7*Pi^2))*s + (-12 - 12*ep + ep^2*(-24 + 7*Pi^2))*t))/
           (s^2*(s + t)) - ((4*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((2*I)*Pi*(s + 2*ep*s) + Pi^2*(s + t + ep*t) +
           2*ep*(s + t)*Zeta[3]))/(s^2*(s + t)))) +
    k[3, 4]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/s^2 +
      ((I/6)*(12*t + 12*ep*(s + t) + ep^2*(12*(2 - I*Pi)*s +
           (24 + 5*Pi^2)*t))*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/s^2 + HPL[{0}, -(t/s)]^3*
       ((((-4*I)/3)*ep*(s + t + ep*t))/(s^2*(s + t)) -
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)])/s^2) +
      HPL[{0}, s]^2*((I*ep^2*Pi^2)/s^2 + (I*ep^2*HPL[{0}, -(t/s)]^2)/s^2 +
        ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/s^2) +
      (4*ep^2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      HPL[{0}, -(t/s)]^2*(((I/6)*((12 + ep^2*Pi*(12*I + 5*Pi))*s +
           (12 + 12*ep + ep^2*(24 + 5*Pi^2))*t))/(s^2*(s + t)) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
      ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
      ((4*I)*ep^2*HPL[{4}, -(t/s)])/s^2 + ((4*I)*ep*(ep*(s - t) - t)*
        HPL[{2, 1}, -(t/s)])/(s^2*t) + ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/
       s^2 + (-20*ep^2*Pi^3*s + (60*I)*(1 + ep + 2*ep^2)*Pi^2*(s + t) -
        I*ep^2*Pi^4*(s + t) + (120*I)*ep*(s + t + ep*t)*Zeta[3])/
       (30*s^2*(s + t)) + HPL[{0}, s]*
       (((-2*I)*ep*(s + t + ep*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/s^2 +
        (2*ep^2*Pi*(-2*s - I*Pi*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        ((2*I)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 + HPL[{0}, -(t/s)]*
         (((2*I)*ep^2*Pi*((2*I + Pi)*s + Pi*t))/(s^2*(s + t)) -
          ((4*I)*ep*(1 + ep)*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + ((4*I)*ep^2*HPL[{2}, -(t/s)])/
           s^2) - ((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((1 + ep)*Pi^2 + 2*ep*Zeta[3]))/s^2) +
      HPL[{1}, -(t/s)]*(((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 +
        (2*ep*(2*Pi*(s + 2*ep*s) + I*Pi^2*(t + ep*(s + t)) +
           (2*I)*ep*t*Zeta[3]))/(s^2*t)) + HPL[{0}, -(t/s)]*
       (((2*I)*ep*(1 + ep)*HPL[{1}, -(t/s)]^2)/s^2 +
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 -
        ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        HPL[{1}, -(t/s)]*(((-I/3)*((-12 - 12*ep + ep^2*(-24 - (12*I)*Pi +
                 7*Pi^2))*s + (-12 - 12*ep + ep^2*(-24 + 7*Pi^2))*t))/
           (s^2*(s + t)) - ((4*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((2*I)*Pi*(s + 2*ep*s) + Pi^2*(s + t + ep*t) +
           2*ep*(s + t)*Zeta[3]))/(s^2*(s + t))))

R1NLC[1, 3][2, 4] = k[1, 4]*((((-4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) + ((I/6)*((12 + 12*ep*(1 - I*Pi) +
           ep^2*(24 - (12*I)*Pi + 5*Pi^2))*s + 12*ep*(1 + 2*ep)*t)*
        HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (2*ep*((2*I + ep*(2*I + Pi))*s + (2*I)*ep*t)*HPL[{1}, -(t/s)]^3)/
       (3*s*t^2) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/t^2 +
      HPL[{0}, -(t/s)]^2*((2*ep*(-(ep*Pi*s) + I*t + (2*I)*ep*t))/
         (s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      HPL[{0}, s]^2*((2*ep^2*Pi*HPL[{1}, -(t/s)])/t^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/t^2) +
      (2*ep*Pi*((2 + ep*(2 + I*Pi))*s + (2 + ep*(4 + I*Pi))*t)*
        HPL[{2}, -(t/s)])/(t^2*(s + t)) + (I*ep^2*HPL[{2}, -(t/s)]^2)/t^2 +
      HPL[{0}, -(t/s)]*((2*ep*Pi*((2 + 4*ep)*s - I*ep*Pi*t))/(s*t*(s + t)) +
        (ep*(-4*ep*(-2*I + Pi)*s + (8*I)*ep*t + (4*I)*(s + t))*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((4*I)*ep^2*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t))) +
      (4*ep^2*(Pi*s*(s + t) + I*t*(2*s + t))*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - (4*ep*((-I + ep*(-I + Pi))*s + I*ep*t)*
        HPL[{2, 1}, -(t/s)])/(s*t^2) + HPL[{0}, s]*
       (((-2*I)*ep^2*Pi^2)/(s*t) - ((2*I)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s^2 + s*t) + (2*ep*(-2 + ep*(-2 - I*Pi))*Pi*HPL[{1}, -(t/s)])/t^2 -
        (2*ep*((I + ep*(I + Pi))*s + I*ep*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/t^2 + HPL[{0}, -(t/s)]*
         ((-4*ep^2*Pi)/(s*t + t^2) - ((4*I)*ep^2*HPL[{1}, -(t/s)])/(s*t)) -
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 - ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/
         t^2) + HPL[{1}, -(t/s)]*
       ((Pi*((4 + ep*(4 + (2*I)*Pi) + ep^2*(8 + (2*I)*Pi - Pi^2))*s +
           (2*I)*ep^2*Pi*t))/(s*t^2) + (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/t^2) -
      ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/t^2 -
      ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/t^2 -
      (2*ep*(ep*Pi^3*s - (3*I)*(1 + 2*ep)*Pi^2*(s + t) - (6*I)*ep*t*Zeta[3]))/
       (3*s*t*(s + t))) + k[2, 3]*((((-4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) + ((I/6)*((12 + 12*ep*(1 - I*Pi) +
           ep^2*(24 - (12*I)*Pi + 5*Pi^2))*s + 12*ep*(1 + 2*ep)*t)*
        HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (2*ep*((2*I + ep*(2*I + Pi))*s + (2*I)*ep*t)*HPL[{1}, -(t/s)]^3)/
       (3*s*t^2) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/t^2 +
      HPL[{0}, -(t/s)]^2*((2*ep*(-(ep*Pi*s) + I*t + (2*I)*ep*t))/
         (s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      HPL[{0}, s]^2*((2*ep^2*Pi*HPL[{1}, -(t/s)])/t^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/t^2) +
      (2*ep*Pi*((2 + ep*(2 + I*Pi))*s + (2 + ep*(4 + I*Pi))*t)*
        HPL[{2}, -(t/s)])/(t^2*(s + t)) + (I*ep^2*HPL[{2}, -(t/s)]^2)/t^2 +
      HPL[{0}, -(t/s)]*((2*ep*Pi*((2 + 4*ep)*s - I*ep*Pi*t))/(s*t*(s + t)) +
        (ep*(-4*ep*(-2*I + Pi)*s + (8*I)*ep*t + (4*I)*(s + t))*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((4*I)*ep^2*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t))) +
      (4*ep^2*(Pi*s*(s + t) + I*t*(2*s + t))*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - (4*ep*((-I + ep*(-I + Pi))*s + I*ep*t)*
        HPL[{2, 1}, -(t/s)])/(s*t^2) + HPL[{0}, s]*
       (((-2*I)*ep^2*Pi^2)/(s*t) - ((2*I)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s^2 + s*t) + (2*ep*(-2 + ep*(-2 - I*Pi))*Pi*HPL[{1}, -(t/s)])/t^2 -
        (2*ep*((I + ep*(I + Pi))*s + I*ep*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/t^2 + HPL[{0}, -(t/s)]*
         ((-4*ep^2*Pi)/(s*t + t^2) - ((4*I)*ep^2*HPL[{1}, -(t/s)])/(s*t)) -
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 - ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/
         t^2) + HPL[{1}, -(t/s)]*
       ((Pi*((4 + ep*(4 + (2*I)*Pi) + ep^2*(8 + (2*I)*Pi - Pi^2))*s +
           (2*I)*ep^2*Pi*t))/(s*t^2) + (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/t^2) -
      ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/t^2 -
      ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/t^2 -
      (2*ep*(ep*Pi^3*s - (3*I)*(1 + 2*ep)*Pi^2*(s + t) - (6*I)*ep*t*Zeta[3]))/
       (3*s*t*(s + t))) + k[1, 3]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/
       (s + t)^2 + HPL[{0}, s]^2*((-2*ep^2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        (I*ep^2*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
      (2*ep*((I + ep*(2*I + Pi))*s + I*(t + 2*ep*t))*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/(s*t) +
      HPL[{0}, -(t/s)]^3*((-2*ep*((2*I + ep*Pi)*s - (2*I)*ep*t))/
         (3*s*(s + t)^2) + (((4*I)/3)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) -
      ((2*I)*ep*Pi*((-2*I)*ep*s - (2*I)*t + ep*(-4*I + Pi)*t)*
        HPL[{2}, -(t/s)])/(t*(s + t)^2) - (I*ep^2*HPL[{2}, -(t/s)]^2)/
       (s + t)^2 + HPL[{0}, -(t/s)]^2*
       (((12*I + 12*ep*Pi + ep^2*(12 + (5*I)*Pi)*Pi)*s - (12*I)*ep*(1 + 2*ep)*
           t)/(6*s*(s + t)^2) - (2*ep*(I + ep*(I + Pi))*HPL[{1}, -(t/s)])/
         (s + t)^2 + (I*ep^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
      (4*ep*((-I + ep*(-2*I + Pi))*s - I*ep*t)*HPL[{3}, -(t/s)])/
       (s*(s + t)^2) + ((4*I)*ep^2*HPL[{4}, -(t/s)])/(s + t)^2 -
      ((4*I)*ep^2*(s^2 - I*Pi*s*t - t^2)*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
      (ep*(20*(1 + ep)*Pi^3*s + (9*I)*ep*Pi^4*s - (60*I)*(1 + 2*ep)*Pi^2*
          (s + t) + (120*I)*(s - ep*t)*Zeta[3]))/(30*s*(s + t)^2) +
      HPL[{0}, s]*((((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
        (4*ep^2*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
         ((-2*ep*((I + ep*Pi)*s - I*ep*t))/(s*(s + t)^2) +
          ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{0}, -(t/s)]*
         ((2*ep*(2 + ep*(2 + I*Pi))*Pi)/(s + t)^2 -
          (4*ep^2*((-I + Pi)*s - I*t)*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep^2*(Pi^3*s - (3*I)*Pi^2*(s + t) + (6*I)*s*Zeta[3]))/
         (3*s*(s + t)^2)) + HPL[{0}, -(t/s)]*
       ((-2*ep^2*((I + Pi)*s + I*t)*HPL[{1}, -(t/s)]^2)/(s*(s + t)^2) +
        ((4*I)*ep*(s + 2*ep*s + ep*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        HPL[{1}, -(t/s)]*(((2*I)*ep*((-2 - (2*I)*Pi + ep*(-4 - (2*I)*Pi +
                 Pi^2))*s - 2*(t + 2*ep*t)))/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        (-12*(1 + ep + 2*ep^2)*Pi*s + ep^2*Pi^3*s + (6*I)*ep*Pi^2*
           (-s + ep*t) - (12*I)*ep^2*s*Zeta[3])/(3*s*(s + t)^2)) +
      HPL[{1}, -(t/s)]*((4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep*(ep*Pi^3*s*t + 6*(1 + 2*ep)*Pi*s*(s + t) + (3*I)*ep*Pi^2*
            (s + t)^2 + (6*I)*ep*s*t*Zeta[3]))/(3*s*t*(s + t)^2))) +
    k[2, 4]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
      HPL[{0}, s]^2*((-2*ep^2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        (I*ep^2*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
      (2*ep*((I + ep*(2*I + Pi))*s + I*(t + 2*ep*t))*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/(s*t) +
      HPL[{0}, -(t/s)]^3*((-2*ep*((2*I + ep*Pi)*s - (2*I)*ep*t))/
         (3*s*(s + t)^2) + (((4*I)/3)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) -
      ((2*I)*ep*Pi*((-2*I)*ep*s - (2*I)*t + ep*(-4*I + Pi)*t)*
        HPL[{2}, -(t/s)])/(t*(s + t)^2) - (I*ep^2*HPL[{2}, -(t/s)]^2)/
       (s + t)^2 + HPL[{0}, -(t/s)]^2*
       (((12*I + 12*ep*Pi + ep^2*(12 + (5*I)*Pi)*Pi)*s - (12*I)*ep*(1 + 2*ep)*
           t)/(6*s*(s + t)^2) - (2*ep*(I + ep*(I + Pi))*HPL[{1}, -(t/s)])/
         (s + t)^2 + (I*ep^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
      (4*ep*((-I + ep*(-2*I + Pi))*s - I*ep*t)*HPL[{3}, -(t/s)])/
       (s*(s + t)^2) + ((4*I)*ep^2*HPL[{4}, -(t/s)])/(s + t)^2 -
      ((4*I)*ep^2*(s^2 - I*Pi*s*t - t^2)*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
      (ep*(20*(1 + ep)*Pi^3*s + (9*I)*ep*Pi^4*s - (60*I)*(1 + 2*ep)*Pi^2*
          (s + t) + (120*I)*(s - ep*t)*Zeta[3]))/(30*s*(s + t)^2) +
      HPL[{0}, s]*((((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
        (4*ep^2*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
         ((-2*ep*((I + ep*Pi)*s - I*ep*t))/(s*(s + t)^2) +
          ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{0}, -(t/s)]*
         ((2*ep*(2 + ep*(2 + I*Pi))*Pi)/(s + t)^2 -
          (4*ep^2*((-I + Pi)*s - I*t)*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep^2*(Pi^3*s - (3*I)*Pi^2*(s + t) + (6*I)*s*Zeta[3]))/
         (3*s*(s + t)^2)) + HPL[{0}, -(t/s)]*
       ((-2*ep^2*((I + Pi)*s + I*t)*HPL[{1}, -(t/s)]^2)/(s*(s + t)^2) +
        ((4*I)*ep*(s + 2*ep*s + ep*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        HPL[{1}, -(t/s)]*(((2*I)*ep*((-2 - (2*I)*Pi + ep*(-4 - (2*I)*Pi +
                 Pi^2))*s - 2*(t + 2*ep*t)))/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        (-12*(1 + ep + 2*ep^2)*Pi*s + ep^2*Pi^3*s + (6*I)*ep*Pi^2*
           (-s + ep*t) - (12*I)*ep^2*s*Zeta[3])/(3*s*(s + t)^2)) +
      HPL[{1}, -(t/s)]*((4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep*(ep*Pi^3*s*t + 6*(1 + 2*ep)*Pi*s*(s + t) + (3*I)*ep*Pi^2*
            (s + t)^2 + (6*I)*ep*s*t*Zeta[3]))/(3*s*t*(s + t)^2))) +
    k[1, 2]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/s^2 +
      ((I/6)*(12*t + 12*ep*(s + t) + ep^2*(12*(2 - I*Pi)*s +
           (24 + 5*Pi^2)*t))*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/s^2 + HPL[{0}, -(t/s)]^3*
       ((((-4*I)/3)*ep*(s + t + ep*t))/(s^2*(s + t)) -
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)])/s^2) +
      HPL[{0}, s]^2*((I*ep^2*Pi^2)/s^2 + (I*ep^2*HPL[{0}, -(t/s)]^2)/s^2 +
        ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/s^2) +
      (4*ep^2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      HPL[{0}, -(t/s)]^2*(((I/6)*((12 + ep^2*Pi*(12*I + 5*Pi))*s +
           (12 + 12*ep + ep^2*(24 + 5*Pi^2))*t))/(s^2*(s + t)) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
      ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
      ((4*I)*ep^2*HPL[{4}, -(t/s)])/s^2 + ((4*I)*ep*(ep*(s - t) - t)*
        HPL[{2, 1}, -(t/s)])/(s^2*t) + ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/
       s^2 + (-20*ep^2*Pi^3*s + (60*I)*(1 + ep + 2*ep^2)*Pi^2*(s + t) -
        I*ep^2*Pi^4*(s + t) + (120*I)*ep*(s + t + ep*t)*Zeta[3])/
       (30*s^2*(s + t)) + HPL[{0}, s]*
       (((-2*I)*ep*(s + t + ep*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/s^2 +
        (2*ep^2*Pi*(-2*s - I*Pi*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        ((2*I)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 + HPL[{0}, -(t/s)]*
         (((2*I)*ep^2*Pi*((2*I + Pi)*s + Pi*t))/(s^2*(s + t)) -
          ((4*I)*ep*(1 + ep)*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + ((4*I)*ep^2*HPL[{2}, -(t/s)])/
           s^2) - ((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((1 + ep)*Pi^2 + 2*ep*Zeta[3]))/s^2) +
      HPL[{1}, -(t/s)]*(((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 +
        (2*ep*(2*Pi*(s + 2*ep*s) + I*Pi^2*(t + ep*(s + t)) +
           (2*I)*ep*t*Zeta[3]))/(s^2*t)) + HPL[{0}, -(t/s)]*
       (((2*I)*ep*(1 + ep)*HPL[{1}, -(t/s)]^2)/s^2 +
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 -
        ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        HPL[{1}, -(t/s)]*(((-I/3)*((-12 - 12*ep + ep^2*(-24 - (12*I)*Pi +
                 7*Pi^2))*s + (-12 - 12*ep + ep^2*(-24 + 7*Pi^2))*t))/
           (s^2*(s + t)) - ((4*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((2*I)*Pi*(s + 2*ep*s) + Pi^2*(s + t + ep*t) +
           2*ep*(s + t)*Zeta[3]))/(s^2*(s + t)))) +
    k[3, 4]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/s^2 +
      ((I/6)*(12*t + 12*ep*(s + t) + ep^2*(12*(2 - I*Pi)*s +
           (24 + 5*Pi^2)*t))*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/s^2 + HPL[{0}, -(t/s)]^3*
       ((((-4*I)/3)*ep*(s + t + ep*t))/(s^2*(s + t)) -
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)])/s^2) +
      HPL[{0}, s]^2*((I*ep^2*Pi^2)/s^2 + (I*ep^2*HPL[{0}, -(t/s)]^2)/s^2 +
        ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/s^2) +
      (4*ep^2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      HPL[{0}, -(t/s)]^2*(((I/6)*((12 + ep^2*Pi*(12*I + 5*Pi))*s +
           (12 + 12*ep + ep^2*(24 + 5*Pi^2))*t))/(s^2*(s + t)) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
      ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
      ((4*I)*ep^2*HPL[{4}, -(t/s)])/s^2 + ((4*I)*ep*(ep*(s - t) - t)*
        HPL[{2, 1}, -(t/s)])/(s^2*t) + ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/
       s^2 + (-20*ep^2*Pi^3*s + (60*I)*(1 + ep + 2*ep^2)*Pi^2*(s + t) -
        I*ep^2*Pi^4*(s + t) + (120*I)*ep*(s + t + ep*t)*Zeta[3])/
       (30*s^2*(s + t)) + HPL[{0}, s]*
       (((-2*I)*ep*(s + t + ep*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/s^2 +
        (2*ep^2*Pi*(-2*s - I*Pi*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        ((2*I)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 + HPL[{0}, -(t/s)]*
         (((2*I)*ep^2*Pi*((2*I + Pi)*s + Pi*t))/(s^2*(s + t)) -
          ((4*I)*ep*(1 + ep)*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + ((4*I)*ep^2*HPL[{2}, -(t/s)])/
           s^2) - ((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((1 + ep)*Pi^2 + 2*ep*Zeta[3]))/s^2) +
      HPL[{1}, -(t/s)]*(((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 +
        (2*ep*(2*Pi*(s + 2*ep*s) + I*Pi^2*(t + ep*(s + t)) +
           (2*I)*ep*t*Zeta[3]))/(s^2*t)) + HPL[{0}, -(t/s)]*
       (((2*I)*ep*(1 + ep)*HPL[{1}, -(t/s)]^2)/s^2 +
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 -
        ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        HPL[{1}, -(t/s)]*(((-I/3)*((-12 - 12*ep + ep^2*(-24 - (12*I)*Pi +
                 7*Pi^2))*s + (-12 - 12*ep + ep^2*(-24 + 7*Pi^2))*t))/
           (s^2*(s + t)) - ((4*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((2*I)*Pi*(s + 2*ep*s) + Pi^2*(s + t + ep*t) +
           2*ep*(s + t)*Zeta[3]))/(s^2*(s + t))))

R1NLC[1, 4][2, 3] = k[1, 4]*((((-4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) + ((I/6)*((12 + 12*ep*(1 - I*Pi) +
           ep^2*(24 - (12*I)*Pi + 5*Pi^2))*s + 12*ep*(1 + 2*ep)*t)*
        HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (2*ep*((2*I + ep*(2*I + Pi))*s + (2*I)*ep*t)*HPL[{1}, -(t/s)]^3)/
       (3*s*t^2) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/t^2 +
      HPL[{0}, -(t/s)]^2*((2*ep*(-(ep*Pi*s) + I*t + (2*I)*ep*t))/
         (s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      HPL[{0}, s]^2*((2*ep^2*Pi*HPL[{1}, -(t/s)])/t^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/t^2) +
      (2*ep*Pi*((2 + ep*(2 + I*Pi))*s + (2 + ep*(4 + I*Pi))*t)*
        HPL[{2}, -(t/s)])/(t^2*(s + t)) + (I*ep^2*HPL[{2}, -(t/s)]^2)/t^2 +
      HPL[{0}, -(t/s)]*((2*ep*Pi*((2 + 4*ep)*s - I*ep*Pi*t))/(s*t*(s + t)) +
        (ep*(-4*ep*(-2*I + Pi)*s + (8*I)*ep*t + (4*I)*(s + t))*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((4*I)*ep^2*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t))) +
      (4*ep^2*(Pi*s*(s + t) + I*t*(2*s + t))*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - (4*ep*((-I + ep*(-I + Pi))*s + I*ep*t)*
        HPL[{2, 1}, -(t/s)])/(s*t^2) + HPL[{0}, s]*
       (((-2*I)*ep^2*Pi^2)/(s*t) - ((2*I)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s^2 + s*t) + (2*ep*(-2 + ep*(-2 - I*Pi))*Pi*HPL[{1}, -(t/s)])/t^2 -
        (2*ep*((I + ep*(I + Pi))*s + I*ep*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/t^2 + HPL[{0}, -(t/s)]*
         ((-4*ep^2*Pi)/(s*t + t^2) - ((4*I)*ep^2*HPL[{1}, -(t/s)])/(s*t)) -
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 - ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/
         t^2) + HPL[{1}, -(t/s)]*
       ((Pi*((4 + ep*(4 + (2*I)*Pi) + ep^2*(8 + (2*I)*Pi - Pi^2))*s +
           (2*I)*ep^2*Pi*t))/(s*t^2) + (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/t^2) -
      ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/t^2 -
      ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/t^2 -
      (2*ep*(ep*Pi^3*s - (3*I)*(1 + 2*ep)*Pi^2*(s + t) - (6*I)*ep*t*Zeta[3]))/
       (3*s*t*(s + t))) + k[2, 3]*((((-4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/
       (s*(s + t)) + ((I/6)*((12 + 12*ep*(1 - I*Pi) +
           ep^2*(24 - (12*I)*Pi + 5*Pi^2))*s + 12*ep*(1 + 2*ep)*t)*
        HPL[{1}, -(t/s)]^2)/(s*t^2) +
      (2*ep*((2*I + ep*(2*I + Pi))*s + (2*I)*ep*t)*HPL[{1}, -(t/s)]^3)/
       (3*s*t^2) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/t^2 +
      HPL[{0}, -(t/s)]^2*((2*ep*(-(ep*Pi*s) + I*t + (2*I)*ep*t))/
         (s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s*t + t^2)) +
      HPL[{0}, s]^2*((2*ep^2*Pi*HPL[{1}, -(t/s)])/t^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/t^2) +
      (2*ep*Pi*((2 + ep*(2 + I*Pi))*s + (2 + ep*(4 + I*Pi))*t)*
        HPL[{2}, -(t/s)])/(t^2*(s + t)) + (I*ep^2*HPL[{2}, -(t/s)]^2)/t^2 +
      HPL[{0}, -(t/s)]*((2*ep*Pi*((2 + 4*ep)*s - I*ep*Pi*t))/(s*t*(s + t)) +
        (ep*(-4*ep*(-2*I + Pi)*s + (8*I)*ep*t + (4*I)*(s + t))*
          HPL[{1}, -(t/s)])/(s*t*(s + t)) + ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/
         (s*t) - ((4*I)*ep^2*(2*s + t)*HPL[{2}, -(t/s)])/(s*t*(s + t))) +
      (4*ep^2*(Pi*s*(s + t) + I*t*(2*s + t))*HPL[{3}, -(t/s)])/
       (s*t^2*(s + t)) - (4*ep*((-I + ep*(-I + Pi))*s + I*ep*t)*
        HPL[{2, 1}, -(t/s)])/(s*t^2) + HPL[{0}, s]*
       (((-2*I)*ep^2*Pi^2)/(s*t) - ((2*I)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s^2 + s*t) + (2*ep*(-2 + ep*(-2 - I*Pi))*Pi*HPL[{1}, -(t/s)])/t^2 -
        (2*ep*((I + ep*(I + Pi))*s + I*ep*t)*HPL[{1}, -(t/s)]^2)/(s*t^2) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/t^2 + HPL[{0}, -(t/s)]*
         ((-4*ep^2*Pi)/(s*t + t^2) - ((4*I)*ep^2*HPL[{1}, -(t/s)])/(s*t)) -
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 - ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/
         t^2) + HPL[{1}, -(t/s)]*
       ((Pi*((4 + ep*(4 + (2*I)*Pi) + ep^2*(8 + (2*I)*Pi - Pi^2))*s +
           (2*I)*ep^2*Pi*t))/(s*t^2) + (4*ep^2*Pi*HPL[{2}, -(t/s)])/t^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/t^2) -
      ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/t^2 -
      ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/t^2 -
      (2*ep*(ep*Pi^3*s - (3*I)*(1 + 2*ep)*Pi^2*(s + t) - (6*I)*ep*t*Zeta[3]))/
       (3*s*t*(s + t))) + k[1, 3]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/
       (s + t)^2 + HPL[{0}, s]^2*((-2*ep^2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        (I*ep^2*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
      (2*ep*((I + ep*(2*I + Pi))*s + I*(t + 2*ep*t))*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/(s*t) +
      HPL[{0}, -(t/s)]^3*((-2*ep*((2*I + ep*Pi)*s - (2*I)*ep*t))/
         (3*s*(s + t)^2) + (((4*I)/3)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) -
      ((2*I)*ep*Pi*((-2*I)*ep*s - (2*I)*t + ep*(-4*I + Pi)*t)*
        HPL[{2}, -(t/s)])/(t*(s + t)^2) - (I*ep^2*HPL[{2}, -(t/s)]^2)/
       (s + t)^2 + HPL[{0}, -(t/s)]^2*
       (((12*I + 12*ep*Pi + ep^2*(12 + (5*I)*Pi)*Pi)*s - (12*I)*ep*(1 + 2*ep)*
           t)/(6*s*(s + t)^2) - (2*ep*(I + ep*(I + Pi))*HPL[{1}, -(t/s)])/
         (s + t)^2 + (I*ep^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
      (4*ep*((-I + ep*(-2*I + Pi))*s - I*ep*t)*HPL[{3}, -(t/s)])/
       (s*(s + t)^2) + ((4*I)*ep^2*HPL[{4}, -(t/s)])/(s + t)^2 -
      ((4*I)*ep^2*(s^2 - I*Pi*s*t - t^2)*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
      (ep*(20*(1 + ep)*Pi^3*s + (9*I)*ep*Pi^4*s - (60*I)*(1 + 2*ep)*Pi^2*
          (s + t) + (120*I)*(s - ep*t)*Zeta[3]))/(30*s*(s + t)^2) +
      HPL[{0}, s]*((((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
        (4*ep^2*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
         ((-2*ep*((I + ep*Pi)*s - I*ep*t))/(s*(s + t)^2) +
          ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{0}, -(t/s)]*
         ((2*ep*(2 + ep*(2 + I*Pi))*Pi)/(s + t)^2 -
          (4*ep^2*((-I + Pi)*s - I*t)*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep^2*(Pi^3*s - (3*I)*Pi^2*(s + t) + (6*I)*s*Zeta[3]))/
         (3*s*(s + t)^2)) + HPL[{0}, -(t/s)]*
       ((-2*ep^2*((I + Pi)*s + I*t)*HPL[{1}, -(t/s)]^2)/(s*(s + t)^2) +
        ((4*I)*ep*(s + 2*ep*s + ep*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        HPL[{1}, -(t/s)]*(((2*I)*ep*((-2 - (2*I)*Pi + ep*(-4 - (2*I)*Pi +
                 Pi^2))*s - 2*(t + 2*ep*t)))/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        (-12*(1 + ep + 2*ep^2)*Pi*s + ep^2*Pi^3*s + (6*I)*ep*Pi^2*
           (-s + ep*t) - (12*I)*ep^2*s*Zeta[3])/(3*s*(s + t)^2)) +
      HPL[{1}, -(t/s)]*((4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep*(ep*Pi^3*s*t + 6*(1 + 2*ep)*Pi*s*(s + t) + (3*I)*ep*Pi^2*
            (s + t)^2 + (6*I)*ep*s*t*Zeta[3]))/(3*s*t*(s + t)^2))) +
    k[2, 4]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
      HPL[{0}, s]^2*((-2*ep^2*Pi*HPL[{0}, -(t/s)])/(s + t)^2 +
        (I*ep^2*HPL[{0}, -(t/s)]^2)/(s + t)^2) -
      (2*ep*((I + ep*(2*I + Pi))*s + I*(t + 2*ep*t))*HPL[{1}, -(t/s)]^2)/
       (s*t*(s + t)) - (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/(s*t) +
      HPL[{0}, -(t/s)]^3*((-2*ep*((2*I + ep*Pi)*s - (2*I)*ep*t))/
         (3*s*(s + t)^2) + (((4*I)/3)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) -
      ((2*I)*ep*Pi*((-2*I)*ep*s - (2*I)*t + ep*(-4*I + Pi)*t)*
        HPL[{2}, -(t/s)])/(t*(s + t)^2) - (I*ep^2*HPL[{2}, -(t/s)]^2)/
       (s + t)^2 + HPL[{0}, -(t/s)]^2*
       (((12*I + 12*ep*Pi + ep^2*(12 + (5*I)*Pi)*Pi)*s - (12*I)*ep*(1 + 2*ep)*
           t)/(6*s*(s + t)^2) - (2*ep*(I + ep*(I + Pi))*HPL[{1}, -(t/s)])/
         (s + t)^2 + (I*ep^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
      (4*ep*((-I + ep*(-2*I + Pi))*s - I*ep*t)*HPL[{3}, -(t/s)])/
       (s*(s + t)^2) + ((4*I)*ep^2*HPL[{4}, -(t/s)])/(s + t)^2 -
      ((4*I)*ep^2*(s^2 - I*Pi*s*t - t^2)*HPL[{2, 1}, -(t/s)])/
       (s*t*(s + t)^2) + ((2*I)*ep^2*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
      (ep*(20*(1 + ep)*Pi^3*s + (9*I)*ep*Pi^4*s - (60*I)*(1 + 2*ep)*Pi^2*
          (s + t) + (120*I)*(s - ep*t)*Zeta[3]))/(30*s*(s + t)^2) +
      HPL[{0}, s]*((((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/(s + t)^2 +
        (4*ep^2*Pi*HPL[{1}, -(t/s)])/(s*t + t^2) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
         ((-2*ep*((I + ep*Pi)*s - I*ep*t))/(s*(s + t)^2) +
          ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        (4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{0}, -(t/s)]*
         ((2*ep*(2 + ep*(2 + I*Pi))*Pi)/(s + t)^2 -
          (4*ep^2*((-I + Pi)*s - I*t)*HPL[{1}, -(t/s)])/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep^2*(Pi^3*s - (3*I)*Pi^2*(s + t) + (6*I)*s*Zeta[3]))/
         (3*s*(s + t)^2)) + HPL[{0}, -(t/s)]*
       ((-2*ep^2*((I + Pi)*s + I*t)*HPL[{1}, -(t/s)]^2)/(s*(s + t)^2) +
        ((4*I)*ep*(s + 2*ep*s + ep*t)*HPL[{2}, -(t/s)])/(s*(s + t)^2) +
        HPL[{1}, -(t/s)]*(((2*I)*ep*((-2 - (2*I)*Pi + ep*(-4 - (2*I)*Pi +
                 Pi^2))*s - 2*(t + 2*ep*t)))/(s*(s + t)^2) -
          ((4*I)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/(s + t)^2 +
        (-12*(1 + ep + 2*ep^2)*Pi*s + ep^2*Pi^3*s + (6*I)*ep*Pi^2*
           (-s + ep*t) - (12*I)*ep^2*s*Zeta[3])/(3*s*(s + t)^2)) +
      HPL[{1}, -(t/s)]*((4*ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 +
        ((4*I)*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 -
        (2*ep*(ep*Pi^3*s*t + 6*(1 + 2*ep)*Pi*s*(s + t) + (3*I)*ep*Pi^2*
            (s + t)^2 + (6*I)*ep*s*t*Zeta[3]))/(3*s*t*(s + t)^2))) +
    k[1, 2]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/s^2 +
      ((I/6)*(12*t + 12*ep*(s + t) + ep^2*(12*(2 - I*Pi)*s +
           (24 + 5*Pi^2)*t))*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/s^2 + HPL[{0}, -(t/s)]^3*
       ((((-4*I)/3)*ep*(s + t + ep*t))/(s^2*(s + t)) -
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)])/s^2) +
      HPL[{0}, s]^2*((I*ep^2*Pi^2)/s^2 + (I*ep^2*HPL[{0}, -(t/s)]^2)/s^2 +
        ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/s^2) +
      (4*ep^2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      HPL[{0}, -(t/s)]^2*(((I/6)*((12 + ep^2*Pi*(12*I + 5*Pi))*s +
           (12 + 12*ep + ep^2*(24 + 5*Pi^2))*t))/(s^2*(s + t)) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
      ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
      ((4*I)*ep^2*HPL[{4}, -(t/s)])/s^2 + ((4*I)*ep*(ep*(s - t) - t)*
        HPL[{2, 1}, -(t/s)])/(s^2*t) + ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/
       s^2 + (-20*ep^2*Pi^3*s + (60*I)*(1 + ep + 2*ep^2)*Pi^2*(s + t) -
        I*ep^2*Pi^4*(s + t) + (120*I)*ep*(s + t + ep*t)*Zeta[3])/
       (30*s^2*(s + t)) + HPL[{0}, s]*
       (((-2*I)*ep*(s + t + ep*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/s^2 +
        (2*ep^2*Pi*(-2*s - I*Pi*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        ((2*I)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 + HPL[{0}, -(t/s)]*
         (((2*I)*ep^2*Pi*((2*I + Pi)*s + Pi*t))/(s^2*(s + t)) -
          ((4*I)*ep*(1 + ep)*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + ((4*I)*ep^2*HPL[{2}, -(t/s)])/
           s^2) - ((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((1 + ep)*Pi^2 + 2*ep*Zeta[3]))/s^2) +
      HPL[{1}, -(t/s)]*(((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 +
        (2*ep*(2*Pi*(s + 2*ep*s) + I*Pi^2*(t + ep*(s + t)) +
           (2*I)*ep*t*Zeta[3]))/(s^2*t)) + HPL[{0}, -(t/s)]*
       (((2*I)*ep*(1 + ep)*HPL[{1}, -(t/s)]^2)/s^2 +
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 -
        ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        HPL[{1}, -(t/s)]*(((-I/3)*((-12 - 12*ep + ep^2*(-24 - (12*I)*Pi +
                 7*Pi^2))*s + (-12 - 12*ep + ep^2*(-24 + 7*Pi^2))*t))/
           (s^2*(s + t)) - ((4*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((2*I)*Pi*(s + 2*ep*s) + Pi^2*(s + t + ep*t) +
           2*ep*(s + t)*Zeta[3]))/(s^2*(s + t)))) +
    k[3, 4]*(((I/2)*ep^2*HPL[{0}, -(t/s)]^4)/s^2 +
      ((I/6)*(12*t + 12*ep*(s + t) + ep^2*(12*(2 - I*Pi)*s +
           (24 + 5*Pi^2)*t))*HPL[{1}, -(t/s)]^2)/(s^2*t) +
      (((4*I)/3)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^3)/(s^2*t) +
      ((I/2)*ep^2*HPL[{1}, -(t/s)]^4)/s^2 + HPL[{0}, -(t/s)]^3*
       ((((-4*I)/3)*ep*(s + t + ep*t))/(s^2*(s + t)) -
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)])/s^2) +
      HPL[{0}, s]^2*((I*ep^2*Pi^2)/s^2 + (I*ep^2*HPL[{0}, -(t/s)]^2)/s^2 +
        ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/s^2 +
        (I*ep^2*HPL[{1}, -(t/s)]^2)/s^2) +
      (4*ep^2*Pi*(s + 2*t)*HPL[{2}, -(t/s)])/(s*t*(s + t)) +
      HPL[{0}, -(t/s)]^2*(((I/6)*((12 + ep^2*Pi*(12*I + 5*Pi))*s +
           (12 + 12*ep + ep^2*(24 + 5*Pi^2))*t))/(s^2*(s + t)) +
        ((2*I)*ep^2*HPL[{1}, -(t/s)])/(s^2 + s*t) +
        ((2*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
      ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{3}, -(t/s)])/(s^2*(s + t)) -
      ((4*I)*ep^2*HPL[{4}, -(t/s)])/s^2 + ((4*I)*ep*(ep*(s - t) - t)*
        HPL[{2, 1}, -(t/s)])/(s^2*t) + ((4*I)*ep^2*HPL[{2, 1, 1}, -(t/s)])/
       s^2 + (-20*ep^2*Pi^3*s + (60*I)*(1 + ep + 2*ep^2)*Pi^2*(s + t) -
        I*ep^2*Pi^4*(s + t) + (120*I)*ep*(s + t + ep*t)*Zeta[3])/
       (30*s^2*(s + t)) + HPL[{0}, s]*
       (((-2*I)*ep*(s + t + ep*t)*HPL[{0}, -(t/s)]^2)/(s^2*(s + t)) +
        (((4*I)/3)*ep^2*HPL[{0}, -(t/s)]^3)/s^2 +
        (2*ep^2*Pi*(-2*s - I*Pi*t)*HPL[{1}, -(t/s)])/(s^2*t) -
        ((2*I)*ep*(t + ep*(s + t))*HPL[{1}, -(t/s)]^2)/(s^2*t) -
        (((4*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 + HPL[{0}, -(t/s)]*
         (((2*I)*ep^2*Pi*((2*I + Pi)*s + Pi*t))/(s^2*(s + t)) -
          ((4*I)*ep*(1 + ep)*HPL[{1}, -(t/s)])/s^2 -
          ((2*I)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + ((4*I)*ep^2*HPL[{2}, -(t/s)])/
           s^2) - ((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((1 + ep)*Pi^2 + 2*ep*Zeta[3]))/s^2) +
      HPL[{1}, -(t/s)]*(((4*I)*ep^2*HPL[{3}, -(t/s)])/s^2 -
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 +
        (2*ep*(2*Pi*(s + 2*ep*s) + I*Pi^2*(t + ep*(s + t)) +
           (2*I)*ep*t*Zeta[3]))/(s^2*t)) + HPL[{0}, -(t/s)]*
       (((2*I)*ep*(1 + ep)*HPL[{1}, -(t/s)]^2)/s^2 +
        (((2*I)/3)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 -
        ((4*I)*ep*(s + 2*ep*s + t + ep*t)*HPL[{2}, -(t/s)])/(s^2*(s + t)) +
        HPL[{1}, -(t/s)]*(((-I/3)*((-12 - 12*ep + ep^2*(-24 - (12*I)*Pi +
                 7*Pi^2))*s + (-12 - 12*ep + ep^2*(-24 + 7*Pi^2))*t))/
           (s^2*(s + t)) - ((4*I)*ep^2*HPL[{2}, -(t/s)])/s^2) +
        ((4*I)*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((2*I)*ep*((2*I)*Pi*(s + 2*ep*s) + Pi^2*(s + t + ep*t) +
           2*ep*(s + t)*Zeta[3]))/(s^2*(s + t))))



(* Non-conformal S at Leading Color *)


S1LC[a_,b_,c_,d_] := S1LC[a,d,c,b] /; b > d
S1LC[c_,1,a_,b_] := S1LC[1,a,b,c]
S1LC[b_,c_,1,a_] := S1LC[1,a,b,c]
S1LC[a_,b_,c_,1] := S1LC[1,a,b,c]

S1LC[1, 2, 3, 4] = k[1, 4]*(-(ep*(-I + ep*(-2*I + Pi))*HPL[{0}, s]^2)/
       (2*s*t) - ((I/6)*ep^2*HPL[{0}, s]^3)/(s*t) +
      ((I/3)*ep^2*HPL[{0}, -(t/s)]^3)/(t*(s + t)) +
      HPL[{0}, s]*((-12*I + 12*ep*(-2*I + Pi) + ep^2*(-48*I + 24*Pi +
            (7*I)*Pi^2))/(12*s*t) - (ep^2*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((I/2)*ep^2*HPL[{0}, -(t/s)]^2)/(t*(s + t))) +
      HPL[{0}, -(t/s)]^2*(-(ep*(I + ep*(2*I + Pi)))/(2*t*(s + t)) +
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(t*(s + t))) +
      (ep^2*Pi*HPL[{2}, -(t/s)])/(t*(s + t)) + HPL[{0}, -(t/s)]*
       ((ep*(2 + ep*(4 + I*Pi))*Pi)/(2*t*(s + t)) -
        (ep^2*Pi*HPL[{1}, -(t/s)])/(t*(s + t)) - (I*ep^2*HPL[{2}, -(t/s)])/
         (t*(s + t))) + (I*ep^2*HPL[{3}, -(t/s)])/(t*(s + t)) +
      (t*(12*I - 12*ep*(-2*I + Pi) + ep^2*(48*I - 24*Pi - (7*I)*Pi^2) +
          ep^3*(96*I - 48*Pi - (14*I)*Pi^2 + 3*Pi^3 - (28*I)*Zeta[3])) +
        s*(12*I - 12*ep*(-2*I + Pi) + ep^2*(48*I - 24*Pi - (7*I)*Pi^2) +
          ep^3*(96*I - 48*Pi - (14*I)*Pi^2 + Pi^3 - (40*I)*Zeta[3])))/
       (12*ep*s*t*(s + t))) +
    k[2, 3]*(-(ep*(-I + ep*(-2*I + Pi))*HPL[{0}, s]^2)/(2*s*t) -
      ((I/6)*ep^2*HPL[{0}, s]^3)/(s*t) + ((I/3)*ep^2*HPL[{0}, -(t/s)]^3)/
       (t*(s + t)) + HPL[{0}, s]*((-12*I + 12*ep*(-2*I + Pi) +
          ep^2*(-48*I + 24*Pi + (7*I)*Pi^2))/(12*s*t) -
        (ep^2*Pi*HPL[{0}, -(t/s)])/(t*(s + t)) +
        ((I/2)*ep^2*HPL[{0}, -(t/s)]^2)/(t*(s + t))) +
      HPL[{0}, -(t/s)]^2*(-(ep*(I + ep*(2*I + Pi)))/(2*t*(s + t)) +
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(t*(s + t))) +
      (ep^2*Pi*HPL[{2}, -(t/s)])/(t*(s + t)) + HPL[{0}, -(t/s)]*
       ((ep*(2 + ep*(4 + I*Pi))*Pi)/(2*t*(s + t)) -
        (ep^2*Pi*HPL[{1}, -(t/s)])/(t*(s + t)) - (I*ep^2*HPL[{2}, -(t/s)])/
         (t*(s + t))) + (I*ep^2*HPL[{3}, -(t/s)])/(t*(s + t)) +
      (t*(12*I - 12*ep*(-2*I + Pi) + ep^2*(48*I - 24*Pi - (7*I)*Pi^2) +
          ep^3*(96*I - 48*Pi - (14*I)*Pi^2 + 3*Pi^3 - (28*I)*Zeta[3])) +
        s*(12*I - 12*ep*(-2*I + Pi) + ep^2*(48*I - 24*Pi - (7*I)*Pi^2) +
          ep^3*(96*I - 48*Pi - (14*I)*Pi^2 + Pi^3 - (40*I)*Zeta[3])))/
       (12*ep*s*t*(s + t))) + k[1, 2]*(((-I/6)*ep^2*HPL[{0}, s]^3)/(s*t) +
      ((I/6)*ep^2*(-s + t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      HPL[{0}, s]^2*(((I/2)*ep*(1 + 2*ep))/(s*t) -
        ((I/2)*ep^2*HPL[{0}, -(t/s)])/(s*t)) +
      HPL[{0}, s]*(((I/12)*(-12 - 24*ep + ep^2*(-48 + Pi^2)))/(s*t) +
        (I*ep*(s + 2*ep*s + t + ep*(2 + I*Pi)*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((I/2)*ep^2*HPL[{0}, -(t/s)]^2)/(t*(s + t))) +
      HPL[{0}, -(t/s)]^2*(((I/2)*ep*(s + 2*ep*s + I*ep*Pi*t))/(s*t*(s + t)) +
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(s*(s + t))) +
      (ep^2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) + HPL[{0}, -(t/s)]*
       (((I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s +
           (-12 - (12*I)*ep*(-2*I + Pi) + ep^2*(-48 - (24*I)*Pi + 7*Pi^2))*
            t))/(s*t*(s + t)) - (ep^2*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (I*ep^2*HPL[{2}, -(t/s)])/(s*(s + t))) + (I*ep^2*HPL[{3}, -(t/s)])/
       (s*(s + t)) - ((I/12)*(s*(-12 - 24*ep + ep^2*(-48 + Pi^2) +
           2*ep^3*(-48 + Pi^2 + 14*Zeta[3])) +
         t*(-12 - 24*ep + ep^2*(-48 + Pi^2) + 2*ep^3*(-48 + Pi^2 - I*Pi^3 +
             20*Zeta[3]))))/(ep*s*t*(s + t))) +
    k[3, 4]*(((-I/6)*ep^2*HPL[{0}, s]^3)/(s*t) +
      ((I/6)*ep^2*(-s + t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      HPL[{0}, s]^2*(((I/2)*ep*(1 + 2*ep))/(s*t) -
        ((I/2)*ep^2*HPL[{0}, -(t/s)])/(s*t)) +
      HPL[{0}, s]*(((I/12)*(-12 - 24*ep + ep^2*(-48 + Pi^2)))/(s*t) +
        (I*ep*(s + 2*ep*s + t + ep*(2 + I*Pi)*t)*HPL[{0}, -(t/s)])/
         (s*t*(s + t)) - ((I/2)*ep^2*HPL[{0}, -(t/s)]^2)/(t*(s + t))) +
      HPL[{0}, -(t/s)]^2*(((I/2)*ep*(s + 2*ep*s + I*ep*Pi*t))/(s*t*(s + t)) +
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(s*(s + t))) +
      (ep^2*Pi*HPL[{2}, -(t/s)])/(s*(s + t)) + HPL[{0}, -(t/s)]*
       (((I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s +
           (-12 - (12*I)*ep*(-2*I + Pi) + ep^2*(-48 - (24*I)*Pi + 7*Pi^2))*
            t))/(s*t*(s + t)) - (ep^2*Pi*HPL[{1}, -(t/s)])/(s*(s + t)) -
        (I*ep^2*HPL[{2}, -(t/s)])/(s*(s + t))) + (I*ep^2*HPL[{3}, -(t/s)])/
       (s*(s + t)) - ((I/12)*(s*(-12 - 24*ep + ep^2*(-48 + Pi^2) +
           2*ep^3*(-48 + Pi^2 + 14*Zeta[3])) +
         t*(-12 - 24*ep + ep^2*(-48 + Pi^2) + 2*ep^3*(-48 + Pi^2 - I*Pi^3 +
             20*Zeta[3]))))/(ep*s*t*(s + t))) +
    k[1, 3]*(((-I/6)*ep^2*HPL[{0}, s]^3)/(s*t) +
      ((I/8)*ep^2*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
      HPL[{0}, s]^2*(((I/2)*ep*(s + 2*ep*s + t + ep*(2 + I*Pi)*t))/
         (s*t*(s + t)) - ((I/2)*ep^2*(s + t - I*Pi*t)*HPL[{0}, -(t/s)])/
         (t*(s + t)^2) + ((I/4)*ep^2*HPL[{0}, -(t/s)]^2)/(s + t)^2) +
      HPL[{0}, -(t/s)]^3*(-(ep*(I*ep*s + (2*I)*t + ep*(3*I + Pi)*t))/
         (6*t*(s + t)^2) + ((I/3)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
      (ep*(-2 + ep*(-2 - I*Pi))*Pi*HPL[{2}, -(t/s)])/(2*(s + t)^2) -
      ((I/4)*ep^2*HPL[{2}, -(t/s)]^2)/(s + t)^2 + HPL[{0}, -(t/s)]^2*
       (((I/24)*(12*t + 12*ep*(s + (2 - I*Pi)*t) +
           ep^2*(24*s + (48 - (12*I)*Pi + 5*Pi^2)*t)))/(t*(s + t)^2) -
        (ep*(I + ep*(I + Pi))*HPL[{1}, -(t/s)])/(2*(s + t)^2) +
        ((I/4)*ep^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
        ((I/2)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
      (ep*(-I + ep*(-I + Pi))*HPL[{3}, -(t/s)])/(s + t)^2 +
      (I*ep^2*HPL[{4}, -(t/s)])/(s + t)^2 - (ep^2*Pi*HPL[{2, 1}, -(t/s)])/
       (s + t)^2 + ((I/2)*ep^2*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
      HPL[{1}, -(t/s)]*((ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 +
        (I*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 - (ep^2*(Pi^3 + (6*I)*Zeta[3]))/
         (6*(s + t)^2)) + ((I/120)*(10*t^2*(12 + 12*ep*(2 + I*Pi) +
           ep^2*(48 + (24*I)*Pi - 7*Pi^2) + ep^3*(96 + (48*I)*Pi - 14*Pi^2 -
             (3*I)*Pi^3 - 28*Zeta[3])) + s*t*(240 + 120*ep*(4 + I*Pi) +
           ep^3*(1920 + (480*I)*Pi - 160*Pi^2 - (50*I)*Pi^3 + 9*Pi^4 -
             440*Zeta[3]) + 20*ep^2*(48 + (12*I)*Pi - 4*Pi^2 - I*Pi^3 +
             6*Zeta[3])) - 10*s^2*(-12 - 24*ep + ep^2*(-48 + Pi^2) +
           2*ep^3*(-48 + Pi^2 + 14*Zeta[3]))))/(ep*s*t*(s + t)^2) +
      HPL[{0}, -(t/s)]*(-(ep^2*Pi*HPL[{1}, -(t/s)]^2)/(2*(s + t)^2) +
        (I*ep*(1 + ep)*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{1}, -(t/s)]*
         ((ep*(2 + ep*(2 + I*Pi))*Pi)/(2*(s + t)^2) -
          (I*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) + (I*ep^2*HPL[{2, 1}, -(t/s)])/
         (s + t)^2 + (I*(-12 - 24*ep + ep^2*(-48 + Pi^2))*s +
          t*(-12*(I + Pi) - (6*I)*ep*(4 - (2*I)*Pi + Pi^2) +
            ep^2*(-24*Pi - (5*I)*Pi^2 + Pi^3 - (12*I)*(4 + Zeta[3]))))/
         (12*t*(s + t)^2)) + HPL[{0}, s]*(((I/3)*ep^2*HPL[{0}, -(t/s)]^3)/
         (s + t)^2 + HPL[{0}, -(t/s)]^2*
         (((-I/2)*ep*(t + ep*(s + (2 - I*Pi)*t)))/(t*(s + t)^2) +
          ((I/2)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        (ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{0}, -(t/s)]*
         (((I/2)*ep*((2 + 4*ep)*s + (2 - (2*I)*Pi + ep*(4 - (2*I)*Pi + Pi^2))*
              t))/(t*(s + t)^2) - (ep^2*Pi*HPL[{1}, -(t/s)])/(s + t)^2 -
          (I*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) + (I*ep^2*HPL[{3}, -(t/s)])/
         (s + t)^2 + (I*(-12 - 24*ep + ep^2*(-48 + Pi^2))*s^2 +
          (-12*I + 12*ep*(-2*I + Pi) + ep^2*(-48*I + 24*Pi + (7*I)*Pi^2))*
           t^2 - 2*s*t*(12*I - 6*ep*(-4*I + Pi) + ep^2*(-12*Pi - (4*I)*Pi^2 +
              Pi^3 + (6*I)*(8 + Zeta[3]))))/(12*s*t*(s + t)^2))) +
    k[2, 4]*(((-I/6)*ep^2*HPL[{0}, s]^3)/(s*t) +
      ((I/8)*ep^2*HPL[{0}, -(t/s)]^4)/(s + t)^2 +
      HPL[{0}, s]^2*(((I/2)*ep*(s + 2*ep*s + t + ep*(2 + I*Pi)*t))/
         (s*t*(s + t)) - ((I/2)*ep^2*(s + t - I*Pi*t)*HPL[{0}, -(t/s)])/
         (t*(s + t)^2) + ((I/4)*ep^2*HPL[{0}, -(t/s)]^2)/(s + t)^2) +
      HPL[{0}, -(t/s)]^3*(-(ep*(I*ep*s + (2*I)*t + ep*(3*I + Pi)*t))/
         (6*t*(s + t)^2) + ((I/3)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
      (ep*(-2 + ep*(-2 - I*Pi))*Pi*HPL[{2}, -(t/s)])/(2*(s + t)^2) -
      ((I/4)*ep^2*HPL[{2}, -(t/s)]^2)/(s + t)^2 + HPL[{0}, -(t/s)]^2*
       (((I/24)*(12*t + 12*ep*(s + (2 - I*Pi)*t) +
           ep^2*(24*s + (48 - (12*I)*Pi + 5*Pi^2)*t)))/(t*(s + t)^2) -
        (ep*(I + ep*(I + Pi))*HPL[{1}, -(t/s)])/(2*(s + t)^2) +
        ((I/4)*ep^2*HPL[{1}, -(t/s)]^2)/(s + t)^2 -
        ((I/2)*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) +
      (ep*(-I + ep*(-I + Pi))*HPL[{3}, -(t/s)])/(s + t)^2 +
      (I*ep^2*HPL[{4}, -(t/s)])/(s + t)^2 - (ep^2*Pi*HPL[{2, 1}, -(t/s)])/
       (s + t)^2 + ((I/2)*ep^2*HPL[{2, 2}, -(t/s)])/(s + t)^2 +
      HPL[{1}, -(t/s)]*((ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 +
        (I*ep^2*HPL[{3}, -(t/s)])/(s + t)^2 - (ep^2*(Pi^3 + (6*I)*Zeta[3]))/
         (6*(s + t)^2)) + ((I/120)*(10*t^2*(12 + 12*ep*(2 + I*Pi) +
           ep^2*(48 + (24*I)*Pi - 7*Pi^2) + ep^3*(96 + (48*I)*Pi - 14*Pi^2 -
             (3*I)*Pi^3 - 28*Zeta[3])) + s*t*(240 + 120*ep*(4 + I*Pi) +
           ep^3*(1920 + (480*I)*Pi - 160*Pi^2 - (50*I)*Pi^3 + 9*Pi^4 -
             440*Zeta[3]) + 20*ep^2*(48 + (12*I)*Pi - 4*Pi^2 - I*Pi^3 +
             6*Zeta[3])) - 10*s^2*(-12 - 24*ep + ep^2*(-48 + Pi^2) +
           2*ep^3*(-48 + Pi^2 + 14*Zeta[3]))))/(ep*s*t*(s + t)^2) +
      HPL[{0}, -(t/s)]*(-(ep^2*Pi*HPL[{1}, -(t/s)]^2)/(2*(s + t)^2) +
        (I*ep*(1 + ep)*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{1}, -(t/s)]*
         ((ep*(2 + ep*(2 + I*Pi))*Pi)/(2*(s + t)^2) -
          (I*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) + (I*ep^2*HPL[{2, 1}, -(t/s)])/
         (s + t)^2 + (I*(-12 - 24*ep + ep^2*(-48 + Pi^2))*s +
          t*(-12*(I + Pi) - (6*I)*ep*(4 - (2*I)*Pi + Pi^2) +
            ep^2*(-24*Pi - (5*I)*Pi^2 + Pi^3 - (12*I)*(4 + Zeta[3]))))/
         (12*t*(s + t)^2)) + HPL[{0}, s]*(((I/3)*ep^2*HPL[{0}, -(t/s)]^3)/
         (s + t)^2 + HPL[{0}, -(t/s)]^2*
         (((-I/2)*ep*(t + ep*(s + (2 - I*Pi)*t)))/(t*(s + t)^2) +
          ((I/2)*ep^2*HPL[{1}, -(t/s)])/(s + t)^2) +
        (ep^2*Pi*HPL[{2}, -(t/s)])/(s + t)^2 + HPL[{0}, -(t/s)]*
         (((I/2)*ep*((2 + 4*ep)*s + (2 - (2*I)*Pi + ep*(4 - (2*I)*Pi + Pi^2))*
              t))/(t*(s + t)^2) - (ep^2*Pi*HPL[{1}, -(t/s)])/(s + t)^2 -
          (I*ep^2*HPL[{2}, -(t/s)])/(s + t)^2) + (I*ep^2*HPL[{3}, -(t/s)])/
         (s + t)^2 + (I*(-12 - 24*ep + ep^2*(-48 + Pi^2))*s^2 +
          (-12*I + 12*ep*(-2*I + Pi) + ep^2*(-48*I + 24*Pi + (7*I)*Pi^2))*
           t^2 - 2*s*t*(12*I - 6*ep*(-4*I + Pi) + ep^2*(-12*Pi - (4*I)*Pi^2 +
              Pi^3 + (6*I)*(8 + Zeta[3]))))/(12*s*t*(s + t)^2)))

S1LC[1, 2, 4, 3] = k[1, 2]*(((I/6)*ep^2*HPL[{0}, s]^3)/(s*(s + t)) +
      (((-12*I)*t + 12*ep*((-2*I)*t + Pi*(s + t)) +
         ep^2*((-48*I)*t + 24*Pi*(s + t) + I*Pi^2*(6*s + 7*t)))*
        HPL[{1}, -(t/s)])/(12*s*t*(s + t)) +
      (ep*((I + ep*(2*I + Pi))*s + ep*Pi*t)*HPL[{1}, -(t/s)]^2)/
       (2*s*t*(s + t)) + ((I/6)*ep^2*(2*s + t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) + HPL[{0}, s]^2*(((-I/2)*ep*(1 + 2*ep))/(s*(s + t)) -
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(s*(s + t))) +
      HPL[{0}, s]*(((I/12)*(12 + 24*ep - ep^2*(-48 + Pi^2)))/(s*(s + t)) -
        (ep*((-I)*t - (2*I)*ep*t + ep*Pi*(s + t))*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(t*(s + t))) +
      (ep^2*Pi*HPL[{2}, -(t/s)])/(s*t) + (I*ep^2*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((I/12)*(-12 - 24*ep + ep^2*(-48 + Pi^2) +
         2*ep^3*(-48 + Pi^2 + 14*Zeta[3])))/(ep*s*(s + t))) +
    k[3, 4]*(((I/6)*ep^2*HPL[{0}, s]^3)/(s*(s + t)) +
      (((-12*I)*t + 12*ep*((-2*I)*t + Pi*(s + t)) +
         ep^2*((-48*I)*t + 24*Pi*(s + t) + I*Pi^2*(6*s + 7*t)))*
        HPL[{1}, -(t/s)])/(12*s*t*(s + t)) +
      (ep*((I + ep*(2*I + Pi))*s + ep*Pi*t)*HPL[{1}, -(t/s)]^2)/
       (2*s*t*(s + t)) + ((I/6)*ep^2*(2*s + t)*HPL[{1}, -(t/s)]^3)/
       (s*t*(s + t)) + HPL[{0}, s]^2*(((-I/2)*ep*(1 + 2*ep))/(s*(s + t)) -
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(s*(s + t))) +
      HPL[{0}, s]*(((I/12)*(12 + 24*ep - ep^2*(-48 + Pi^2)))/(s*(s + t)) -
        (ep*((-I)*t - (2*I)*ep*t + ep*Pi*(s + t))*HPL[{1}, -(t/s)])/
         (s*t*(s + t)) - ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(t*(s + t))) +
      (ep^2*Pi*HPL[{2}, -(t/s)])/(s*t) + (I*ep^2*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((I/12)*(-12 - 24*ep + ep^2*(-48 + Pi^2) +
         2*ep^3*(-48 + Pi^2 + 14*Zeta[3])))/(ep*s*(s + t))) +
    k[1, 3]*((ep*(-I + ep*(-2*I + Pi))*HPL[{0}, s]^2)/(2*s*(s + t)) +
      ((I/6)*ep^2*HPL[{0}, s]^3)/(s*(s + t)) +
      (ep*(-2 + ep*(-4 - I*Pi))*Pi*HPL[{1}, -(t/s)])/(2*t*(s + t)) -
      (ep*(I + ep*(2*I + Pi))*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) -
      ((I/3)*ep^2*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
      HPL[{0}, s]*((12*I - 12*ep*(-2*I + Pi) + ep^2*(48*I - 24*Pi -
            (7*I)*Pi^2))/(12*s*(s + t)) + (ep^2*Pi*HPL[{1}, -(t/s)])/
         (t*(s + t)) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(t*(s + t))) -
      (ep^2*Pi*HPL[{2}, -(t/s)])/(t*(s + t)) - (I*ep^2*HPL[{2, 1}, -(t/s)])/
       (t*(s + t)) + (-12*I + 12*ep*(-2*I + Pi) +
        ep^2*(-48*I + 24*Pi + (7*I)*Pi^2) + ep^3*(48*Pi + (14*I)*Pi^2 -
          3*Pi^3 + (4*I)*(-24 + 7*Zeta[3])))/(12*ep*s*(s + t))) +
    k[2, 4]*((ep*(-I + ep*(-2*I + Pi))*HPL[{0}, s]^2)/(2*s*(s + t)) +
      ((I/6)*ep^2*HPL[{0}, s]^3)/(s*(s + t)) +
      (ep*(-2 + ep*(-4 - I*Pi))*Pi*HPL[{1}, -(t/s)])/(2*t*(s + t)) -
      (ep*(I + ep*(2*I + Pi))*HPL[{1}, -(t/s)]^2)/(2*t*(s + t)) -
      ((I/3)*ep^2*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
      HPL[{0}, s]*((12*I - 12*ep*(-2*I + Pi) + ep^2*(48*I - 24*Pi -
            (7*I)*Pi^2))/(12*s*(s + t)) + (ep^2*Pi*HPL[{1}, -(t/s)])/
         (t*(s + t)) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(t*(s + t))) -
      (ep^2*Pi*HPL[{2}, -(t/s)])/(t*(s + t)) - (I*ep^2*HPL[{2, 1}, -(t/s)])/
       (t*(s + t)) + (-12*I + 12*ep*(-2*I + Pi) +
        ep^2*(-48*I + 24*Pi + (7*I)*Pi^2) + ep^3*(48*Pi + (14*I)*Pi^2 -
          3*Pi^3 + (4*I)*(-24 + 7*Zeta[3])))/(12*ep*s*(s + t))) +
    k[1, 4]*(((I/6)*ep^2*HPL[{0}, s]^3)/(s*(s + t)) +
      (((12*I + 12*ep*(I + Pi) + ep^2*(24*I + 12*Pi + (5*I)*Pi^2))*s +
         (12*I + 12*ep*(2*I + Pi) + ep^2*(48*I + 12*Pi + (5*I)*Pi^2))*t)*
        HPL[{1}, -(t/s)]^2)/(24*t^2*(s + t)) +
      (ep*((2*I + ep*(2*I + Pi))*s + (2*I + ep*(3*I + Pi))*t)*
        HPL[{1}, -(t/s)]^3)/(6*t^2*(s + t)) + ((I/8)*ep^2*HPL[{1}, -(t/s)]^4)/
       t^2 + HPL[{0}, s]^2*((ep*((-I)*t - (2*I)*ep*t + ep*Pi*(s + t)))/
         (2*s*t*(s + t)) + (ep^2*(I*t + Pi*(s + t))*HPL[{1}, -(t/s)])/
         (2*t^2*(s + t)) + ((I/4)*ep^2*HPL[{1}, -(t/s)]^2)/t^2) +
      (ep*(2 + ep*(2 + I*Pi))*Pi*HPL[{2}, -(t/s)])/(2*t^2) +
      ((I/4)*ep^2*HPL[{2}, -(t/s)]^2)/t^2 + (ep^2*Pi*HPL[{3}, -(t/s)])/t^2 +
      (ep*(I - ep*(-I + Pi))*HPL[{2, 1}, -(t/s)])/t^2 +
      HPL[{0}, s]*(((12*I)*t - 12*ep*((-2*I)*t + Pi*(s + t)) +
          ep^2*((48*I)*t - 24*Pi*(s + t) - I*Pi^2*(6*s + 7*t)))/
         (12*s*t*(s + t)) - ((I/2)*ep*(2*(1 + 2*ep)*t - (2*I)*(1 + ep)*Pi*
            (s + t) + ep*Pi^2*(s + t))*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
        (ep*((I + ep*(I + Pi))*s + (I + ep*(2*I + Pi))*t)*HPL[{1}, -(t/s)]^2)/
         (2*t^2*(s + t)) - ((I/3)*ep^2*HPL[{1}, -(t/s)]^3)/t^2 -
        (ep^2*Pi*HPL[{2}, -(t/s)])/t^2 - (I*ep^2*HPL[{2, 1}, -(t/s)])/t^2) +
      HPL[{1}, -(t/s)]*(((12*I)*(1 + 2*ep + 4*ep^2)*t + 12*(1 + ep + 2*ep^2)*
           Pi*(s + t) - 3*ep^2*Pi^3*(s + t) + I*ep*Pi^2*(6*(1 + ep)*s +
            (6 + 5*ep)*t))/(12*t^2*(s + t)) + (ep^2*Pi*HPL[{2}, -(t/s)])/
         t^2 + (I*ep^2*HPL[{2, 1}, -(t/s)])/t^2) -
      ((I/2)*ep^2*HPL[{2, 2}, -(t/s)])/t^2 - (I*ep^2*HPL[{2, 1, 1}, -(t/s)])/
       t^2 + ((-12*I)*t + 12*ep*((-2*I)*t + Pi*(s + t)) +
        ep^2*((-48*I)*t + 24*Pi*(s + t) + I*Pi^2*(6*s + 7*t)) +
        ep^3*(48*Pi*(s + t) - 3*Pi^3*(s + t) + (2*I)*Pi^2*(6*s + 7*t) +
          (4*I)*t*(-24 + 7*Zeta[3])))/(12*ep*s*t*(s + t))) +
    k[2, 3]*(((I/6)*ep^2*HPL[{0}, s]^3)/(s*(s + t)) +
      (((12*I + 12*ep*(I + Pi) + ep^2*(24*I + 12*Pi + (5*I)*Pi^2))*s +
         (12*I + 12*ep*(2*I + Pi) + ep^2*(48*I + 12*Pi + (5*I)*Pi^2))*t)*
        HPL[{1}, -(t/s)]^2)/(24*t^2*(s + t)) +
      (ep*((2*I + ep*(2*I + Pi))*s + (2*I + ep*(3*I + Pi))*t)*
        HPL[{1}, -(t/s)]^3)/(6*t^2*(s + t)) + ((I/8)*ep^2*HPL[{1}, -(t/s)]^4)/
       t^2 + HPL[{0}, s]^2*((ep*((-I)*t - (2*I)*ep*t + ep*Pi*(s + t)))/
         (2*s*t*(s + t)) + (ep^2*(I*t + Pi*(s + t))*HPL[{1}, -(t/s)])/
         (2*t^2*(s + t)) + ((I/4)*ep^2*HPL[{1}, -(t/s)]^2)/t^2) +
      (ep*(2 + ep*(2 + I*Pi))*Pi*HPL[{2}, -(t/s)])/(2*t^2) +
      ((I/4)*ep^2*HPL[{2}, -(t/s)]^2)/t^2 + (ep^2*Pi*HPL[{3}, -(t/s)])/t^2 +
      (ep*(I - ep*(-I + Pi))*HPL[{2, 1}, -(t/s)])/t^2 +
      HPL[{0}, s]*(((12*I)*t - 12*ep*((-2*I)*t + Pi*(s + t)) +
          ep^2*((48*I)*t - 24*Pi*(s + t) - I*Pi^2*(6*s + 7*t)))/
         (12*s*t*(s + t)) - ((I/2)*ep*(2*(1 + 2*ep)*t - (2*I)*(1 + ep)*Pi*
            (s + t) + ep*Pi^2*(s + t))*HPL[{1}, -(t/s)])/(t^2*(s + t)) -
        (ep*((I + ep*(I + Pi))*s + (I + ep*(2*I + Pi))*t)*HPL[{1}, -(t/s)]^2)/
         (2*t^2*(s + t)) - ((I/3)*ep^2*HPL[{1}, -(t/s)]^3)/t^2 -
        (ep^2*Pi*HPL[{2}, -(t/s)])/t^2 - (I*ep^2*HPL[{2, 1}, -(t/s)])/t^2) +
      HPL[{1}, -(t/s)]*(((12*I)*(1 + 2*ep + 4*ep^2)*t + 12*(1 + ep + 2*ep^2)*
           Pi*(s + t) - 3*ep^2*Pi^3*(s + t) + I*ep*Pi^2*(6*(1 + ep)*s +
            (6 + 5*ep)*t))/(12*t^2*(s + t)) + (ep^2*Pi*HPL[{2}, -(t/s)])/
         t^2 + (I*ep^2*HPL[{2, 1}, -(t/s)])/t^2) -
      ((I/2)*ep^2*HPL[{2, 2}, -(t/s)])/t^2 - (I*ep^2*HPL[{2, 1, 1}, -(t/s)])/
       t^2 + ((-12*I)*t + 12*ep*((-2*I)*t + Pi*(s + t)) +
        ep^2*((-48*I)*t + 24*Pi*(s + t) + I*Pi^2*(6*s + 7*t)) +
        ep^3*(48*Pi*(s + t) - 3*Pi^3*(s + t) + (2*I)*Pi^2*(6*s + 7*t) +
          (4*I)*t*(-24 + 7*Zeta[3])))/(12*ep*s*t*(s + t)))

S1LC[1, 3, 2, 4] = k[1, 3]*(((I/6)*ep^2*HPL[{0}, s]^3)/(t*(s + t)) -
      ((I/2)*ep*(1 + 2*ep)*HPL[{0}, -(t/s)]^2)/(s*t) +
      ((I/6)*ep^2*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      HPL[{0}, s]^2*(((-I/2)*ep*(1 + 2*ep))/(t*(s + t)) +
        ((I/2)*ep^2*HPL[{0}, -(t/s)])/(t*(s + t))) -
      ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
      ((I/2)*ep*(1 + 2*ep)*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
      ((I/3)*ep^2*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
      HPL[{0}, s]*(((-I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s -
           6*ep^2*Pi^2*t))/(s*t*(s + t)) + ((I/2)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s*t) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        HPL[{0}, -(t/s)]*(((-I)*ep*(1 + 2*ep))/(t*(s + t)) +
          (I*ep^2*HPL[{1}, -(t/s)])/(s*(s + t)))) +
      HPL[{0}, -(t/s)]*(((-I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s -
           6*ep^2*Pi^2*t))/(s*t*(s + t)) - (I*ep*(1 + 2*ep)*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (I*ep^2*HPL[{2}, -(t/s)])/(s*(s + t))) - (I*ep^2*HPL[{3}, -(t/s)])/
       (s*(s + t)) + (I*ep^2*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
      ((I/12)*(-6*ep^2*t*((1 + 2*ep)*Pi^2 + 2*ep*Zeta[3]) +
         s*(-12 - 24*ep + ep^2*(-48 + Pi^2) + 2*ep^3*(-48 + Pi^2 +
             14*Zeta[3]))))/(ep*s*t*(s + t))) +
    k[2, 4]*(((I/6)*ep^2*HPL[{0}, s]^3)/(t*(s + t)) -
      ((I/2)*ep*(1 + 2*ep)*HPL[{0}, -(t/s)]^2)/(s*t) +
      ((I/6)*ep^2*(s + 2*t)*HPL[{0}, -(t/s)]^3)/(s*t*(s + t)) +
      HPL[{0}, s]^2*(((-I/2)*ep*(1 + 2*ep))/(t*(s + t)) +
        ((I/2)*ep^2*HPL[{0}, -(t/s)])/(t*(s + t))) -
      ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)])/(s*(s + t)) -
      ((I/2)*ep*(1 + 2*ep)*HPL[{1}, -(t/s)]^2)/(s*(s + t)) -
      ((I/3)*ep^2*HPL[{1}, -(t/s)]^3)/(s*(s + t)) +
      HPL[{0}, s]*(((-I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s -
           6*ep^2*Pi^2*t))/(s*t*(s + t)) + ((I/2)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s*t) + ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        HPL[{0}, -(t/s)]*(((-I)*ep*(1 + 2*ep))/(t*(s + t)) +
          (I*ep^2*HPL[{1}, -(t/s)])/(s*(s + t)))) +
      HPL[{0}, -(t/s)]*(((-I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s -
           6*ep^2*Pi^2*t))/(s*t*(s + t)) - (I*ep*(1 + 2*ep)*HPL[{1}, -(t/s)])/
         (s*(s + t)) - ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
        (I*ep^2*HPL[{2}, -(t/s)])/(s*(s + t))) - (I*ep^2*HPL[{3}, -(t/s)])/
       (s*(s + t)) + (I*ep^2*HPL[{2, 1}, -(t/s)])/(s*(s + t)) +
      ((I/12)*(-6*ep^2*t*((1 + 2*ep)*Pi^2 + 2*ep*Zeta[3]) +
         s*(-12 - 24*ep + ep^2*(-48 + Pi^2) + 2*ep^3*(-48 + Pi^2 +
             14*Zeta[3]))))/(ep*s*t*(s + t))) +
    k[1, 4]*(((I/6)*ep^2*HPL[{0}, s]^3)/(t*(s + t)) +
      ((I/2)*ep*(1 + 2*ep)*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((I/3)*ep^2*HPL[{0}, -(t/s)]^3)/(s*t) +
      ((I/12)*((-12 - 24*ep + ep^2*(-48 + 7*Pi^2))*s + 6*ep^2*Pi^2*t)*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      ((I/2)*ep*(1 + 2*ep)*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
      ((I/6)*ep^2*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
      HPL[{0}, s]^2*(((-I/2)*ep*(1 + 2*ep))/(t*(s + t)) -
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(t*(s + t))) +
      HPL[{0}, s]*(((-I/12)*((-12 - 24*ep + ep^2*(-48 + 7*Pi^2))*s +
           6*ep^2*Pi^2*t))/(s*t*(s + t)) - ((I/2)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s*t) + (I*ep*(1 + 2*ep)*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (I*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
      HPL[{0}, -(t/s)]*(((-I/2)*ep^2*Pi^2)/(s*t) +
        (I*ep*(1 + 2*ep)*HPL[{1}, -(t/s)])/(s*t) +
        ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(s*t) - (I*ep^2*HPL[{2}, -(t/s)])/
         (s*t)) + (I*ep^2*HPL[{3}, -(t/s)])/(s*t) -
      (I*ep^2*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((I/12)*(6*ep^2*t*((1 + 2*ep)*Pi^2 + 2*ep*Zeta[3]) +
         s*(-12 - 24*ep + ep^2*(-48 + 7*Pi^2) + 2*ep^3*(-48 + 7*Pi^2 +
             20*Zeta[3]))))/(ep*s*t*(s + t))) +
    k[2, 3]*(((I/6)*ep^2*HPL[{0}, s]^3)/(t*(s + t)) +
      ((I/2)*ep*(1 + 2*ep)*HPL[{0}, -(t/s)]^2)/(s*t) -
      ((I/3)*ep^2*HPL[{0}, -(t/s)]^3)/(s*t) +
      ((I/12)*((-12 - 24*ep + ep^2*(-48 + 7*Pi^2))*s + 6*ep^2*Pi^2*t)*
        HPL[{1}, -(t/s)])/(s*t*(s + t)) +
      ((I/2)*ep*(1 + 2*ep)*HPL[{1}, -(t/s)]^2)/(s*(s + t)) +
      ((I/6)*ep^2*(s + 2*t)*HPL[{1}, -(t/s)]^3)/(s*t*(s + t)) +
      HPL[{0}, s]^2*(((-I/2)*ep*(1 + 2*ep))/(t*(s + t)) -
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(t*(s + t))) +
      HPL[{0}, s]*(((-I/12)*((-12 - 24*ep + ep^2*(-48 + 7*Pi^2))*s +
           6*ep^2*Pi^2*t))/(s*t*(s + t)) - ((I/2)*ep^2*HPL[{0}, -(t/s)]^2)/
         (s*t) + (I*ep*(1 + 2*ep)*HPL[{1}, -(t/s)])/(t*(s + t)) -
        (I*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)])/(s*t) -
        ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(s*(s + t))) +
      HPL[{0}, -(t/s)]*(((-I/2)*ep^2*Pi^2)/(s*t) +
        (I*ep*(1 + 2*ep)*HPL[{1}, -(t/s)])/(s*t) +
        ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/(s*t) - (I*ep^2*HPL[{2}, -(t/s)])/
         (s*t)) + (I*ep^2*HPL[{3}, -(t/s)])/(s*t) -
      (I*ep^2*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((I/12)*(6*ep^2*t*((1 + 2*ep)*Pi^2 + 2*ep*Zeta[3]) +
         s*(-12 - 24*ep + ep^2*(-48 + 7*Pi^2) + 2*ep^3*(-48 + 7*Pi^2 +
             20*Zeta[3]))))/(ep*s*t*(s + t))) +
    k[1, 2]*(((I/6)*ep^2*HPL[{0}, s]^3)/(t*(s + t)) +
      ((I/8)*ep^2*HPL[{0}, -(t/s)]^4)/s^2 +
      ((I/24)*((12 + 24*ep + ep^2*(48 + 5*Pi^2))*s +
         (12 + 12*ep + ep^2*(24 + 5*Pi^2))*t)*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((I/6)*ep*((2 + 3*ep)*s + 2*(1 + ep)*t)*
        HPL[{1}, -(t/s)]^3)/(s^2*(s + t)) + ((I/8)*ep^2*HPL[{1}, -(t/s)]^4)/
       s^2 + HPL[{0}, -(t/s)]^3*(((I/6)*ep*(ep*(s - 2*t) - 2*t))/(s^2*t) -
        ((I/6)*ep^2*HPL[{1}, -(t/s)])/s^2) + HPL[{0}, s]^2*
       (((I/4)*ep*(-2*(1 + 2*ep)*s^2 + ep*Pi^2*s*t + ep*Pi^2*t^2))/
         (s^2*t*(s + t)) + ((I/4)*ep^2*HPL[{0}, -(t/s)]^2)/s^2 +
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((I/4)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + HPL[{0}, -(t/s)]*
         (((I/2)*ep^2)/(s*t) + ((I/2)*ep^2*HPL[{1}, -(t/s)])/s^2)) +
      HPL[{0}, -(t/s)]^2*(((I/24)*(-12*ep*(s - t) + 12*t +
           ep^2*(-24*s + (24 + 5*Pi^2)*t)))/(s^2*t) +
        ((I/2)*ep^2*HPL[{2}, -(t/s)])/s^2) + (I*ep*(1 + ep)*HPL[{3}, -(t/s)])/
       s^2 - (I*ep^2*HPL[{4}, -(t/s)])/s^2 -
      (I*ep*(1 + ep)*HPL[{2, 1}, -(t/s)])/s^2 +
      (I*ep^2*HPL[{2, 1, 1}, -(t/s)])/s^2 +
      ((I/120)*(ep*s*t*(60*(1 + ep + 2*ep^2)*Pi^2 - ep^2*Pi^4 +
           120*ep*(1 + ep)*Zeta[3]) + ep*t^2*(60*(1 + ep + 2*ep^2)*Pi^2 -
           ep^2*Pi^4 + 120*ep*(1 + ep)*Zeta[3]) +
         10*s^2*(-12 - 24*ep + ep^2*(-48 + Pi^2) +
           2*ep^3*(-48 + Pi^2 + 14*Zeta[3]))))/(ep*s^2*t*(s + t)) +
      HPL[{0}, -(t/s)]*(((I/2)*ep*(1 + ep)*HPL[{1}, -(t/s)]^2)/s^2 +
        ((I/6)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 -
        (I*ep*(1 + ep)*HPL[{2}, -(t/s)])/s^2 + HPL[{1}, -(t/s)]*
         (((I/12)*(12 + 12*ep + ep^2*(24 - 7*Pi^2)))/s^2 -
          (I*ep^2*HPL[{2}, -(t/s)])/s^2) + (I*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s +
           6*ep*t*((1 + ep)*Pi^2 + 2*ep*Zeta[3])))/(s^2*t)) +
      HPL[{0}, s]*(((I/2)*ep*(ep*(s - t) - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((I/3)*ep^2*HPL[{0}, -(t/s)]^3)/s^2 -
        ((I/2)*ep*((2 + ep*(4 + Pi^2))*s + ep*Pi^2*t)*HPL[{1}, -(t/s)])/
         (s^2*(s + t)) - ((I/2)*ep*(s + 2*ep*s + t + ep*t)*
          HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) - ((I/3)*ep^2*HPL[{1}, -(t/s)]^3)/
         s^2 + HPL[{0}, -(t/s)]*(((-I/2)*ep*((2 + 4*ep)*s - ep*Pi^2*t))/
           (s^2*t) - (I*ep*(1 + ep)*HPL[{1}, -(t/s)])/s^2 -
          ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + (I*ep^2*HPL[{2}, -(t/s)])/
           s^2) - (I*ep^2*HPL[{3}, -(t/s)])/s^2 +
        (I*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s^2 +
           6*ep*s*t*((1 + ep)*Pi^2 + 2*ep*Zeta[3]) +
           6*ep*t^2*((1 + ep)*Pi^2 + 2*ep*Zeta[3])))/(s^2*t*(s + t))) +
      HPL[{1}, -(t/s)]*((I*ep^2*HPL[{3}, -(t/s)])/s^2 -
        (I*ep^2*HPL[{2, 1}, -(t/s)])/s^2 +
        ((I/12)*(6*ep*t*((1 + ep)*Pi^2 + 2*ep*Zeta[3]) +
           s*(12 + 6*ep*(4 + Pi^2) + ep^2*(48 + 5*Pi^2 + 12*Zeta[3]))))/
         (s^2*(s + t)))) + k[3, 4]*(((I/6)*ep^2*HPL[{0}, s]^3)/(t*(s + t)) +
      ((I/8)*ep^2*HPL[{0}, -(t/s)]^4)/s^2 +
      ((I/24)*((12 + 24*ep + ep^2*(48 + 5*Pi^2))*s +
         (12 + 12*ep + ep^2*(24 + 5*Pi^2))*t)*HPL[{1}, -(t/s)]^2)/
       (s^2*(s + t)) + ((I/6)*ep*((2 + 3*ep)*s + 2*(1 + ep)*t)*
        HPL[{1}, -(t/s)]^3)/(s^2*(s + t)) + ((I/8)*ep^2*HPL[{1}, -(t/s)]^4)/
       s^2 + HPL[{0}, -(t/s)]^3*(((I/6)*ep*(ep*(s - 2*t) - 2*t))/(s^2*t) -
        ((I/6)*ep^2*HPL[{1}, -(t/s)])/s^2) + HPL[{0}, s]^2*
       (((I/4)*ep*(-2*(1 + 2*ep)*s^2 + ep*Pi^2*s*t + ep*Pi^2*t^2))/
         (s^2*t*(s + t)) + ((I/4)*ep^2*HPL[{0}, -(t/s)]^2)/s^2 +
        ((I/2)*ep^2*HPL[{1}, -(t/s)])/(s*(s + t)) +
        ((I/4)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + HPL[{0}, -(t/s)]*
         (((I/2)*ep^2)/(s*t) + ((I/2)*ep^2*HPL[{1}, -(t/s)])/s^2)) +
      HPL[{0}, -(t/s)]^2*(((I/24)*(-12*ep*(s - t) + 12*t +
           ep^2*(-24*s + (24 + 5*Pi^2)*t)))/(s^2*t) +
        ((I/2)*ep^2*HPL[{2}, -(t/s)])/s^2) + (I*ep*(1 + ep)*HPL[{3}, -(t/s)])/
       s^2 - (I*ep^2*HPL[{4}, -(t/s)])/s^2 -
      (I*ep*(1 + ep)*HPL[{2, 1}, -(t/s)])/s^2 +
      (I*ep^2*HPL[{2, 1, 1}, -(t/s)])/s^2 +
      ((I/120)*(ep*s*t*(60*(1 + ep + 2*ep^2)*Pi^2 - ep^2*Pi^4 +
           120*ep*(1 + ep)*Zeta[3]) + ep*t^2*(60*(1 + ep + 2*ep^2)*Pi^2 -
           ep^2*Pi^4 + 120*ep*(1 + ep)*Zeta[3]) +
         10*s^2*(-12 - 24*ep + ep^2*(-48 + Pi^2) +
           2*ep^3*(-48 + Pi^2 + 14*Zeta[3]))))/(ep*s^2*t*(s + t)) +
      HPL[{0}, -(t/s)]*(((I/2)*ep*(1 + ep)*HPL[{1}, -(t/s)]^2)/s^2 +
        ((I/6)*ep^2*HPL[{1}, -(t/s)]^3)/s^2 -
        (I*ep*(1 + ep)*HPL[{2}, -(t/s)])/s^2 + HPL[{1}, -(t/s)]*
         (((I/12)*(12 + 12*ep + ep^2*(24 - 7*Pi^2)))/s^2 -
          (I*ep^2*HPL[{2}, -(t/s)])/s^2) + (I*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s +
           6*ep*t*((1 + ep)*Pi^2 + 2*ep*Zeta[3])))/(s^2*t)) +
      HPL[{0}, s]*(((I/2)*ep*(ep*(s - t) - t)*HPL[{0}, -(t/s)]^2)/(s^2*t) +
        ((I/3)*ep^2*HPL[{0}, -(t/s)]^3)/s^2 -
        ((I/2)*ep*((2 + ep*(4 + Pi^2))*s + ep*Pi^2*t)*HPL[{1}, -(t/s)])/
         (s^2*(s + t)) - ((I/2)*ep*(s + 2*ep*s + t + ep*t)*
          HPL[{1}, -(t/s)]^2)/(s^2*(s + t)) - ((I/3)*ep^2*HPL[{1}, -(t/s)]^3)/
         s^2 + HPL[{0}, -(t/s)]*(((-I/2)*ep*((2 + 4*ep)*s - ep*Pi^2*t))/
           (s^2*t) - (I*ep*(1 + ep)*HPL[{1}, -(t/s)])/s^2 -
          ((I/2)*ep^2*HPL[{1}, -(t/s)]^2)/s^2 + (I*ep^2*HPL[{2}, -(t/s)])/
           s^2) - (I*ep^2*HPL[{3}, -(t/s)])/s^2 +
        (I*ep^2*HPL[{2, 1}, -(t/s)])/s^2 -
        ((I/12)*((-12 - 24*ep + ep^2*(-48 + Pi^2))*s^2 +
           6*ep*s*t*((1 + ep)*Pi^2 + 2*ep*Zeta[3]) +
           6*ep*t^2*((1 + ep)*Pi^2 + 2*ep*Zeta[3])))/(s^2*t*(s + t))) +
      HPL[{1}, -(t/s)]*((I*ep^2*HPL[{3}, -(t/s)])/s^2 -
        (I*ep^2*HPL[{2, 1}, -(t/s)])/s^2 +
        ((I/12)*(6*ep*t*((1 + ep)*Pi^2 + 2*ep*Zeta[3]) +
           s*(12 + 6*ep*(4 + Pi^2) + ep^2*(48 + 5*Pi^2 + 12*Zeta[3]))))/
         (s^2*(s + t))))



(* N=4 SYM Contribution at Leading Color  *)

Neq41LC[a_,b_,c_,d_] := Neq41LC[a,d,c,b] /; b > d
Neq41LC[c_,1,a_,b_] := Neq41LC[1,a,b,c]
Neq41LC[b_,c_,1,a_] := Neq41LC[1,a,b,c]
Neq41LC[a_,b_,c_,1] := Neq41LC[1,a,b,c]

Neq41LC[1, 2, 3, 4] = ((4*I)*k[1, 2])/(ep^2*s*t) - (2*Pi*k[1, 2])/(ep*s*t) -
    (((4*I)/3)*Pi^2*k[1, 2])/(s*t) + (ep*Pi^3*k[1, 2])/(6*s*t) -
    (((41*I)/360)*ep^2*Pi^4*k[1, 2])/(s*t) - ((4*I)*HPL[{0}, s]*k[1, 2])/
     (ep*s*t) + (2*Pi*HPL[{0}, s]*k[1, 2])/(s*t) +
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 2])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, s]*k[1, 2])/(6*s*t) + ((2*I)*HPL[{0}, s]^2*k[1, 2])/
     (s*t) - (ep*Pi*HPL[{0}, s]^2*k[1, 2])/(s*t) -
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 2])/(s*t) -
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 2])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^3*k[1, 2])/(3*s*t) +
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 2])/(s*t) -
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*t) +
    (2*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) +
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(6*s*t) +
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) -
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) -
    (ep*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) +
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*s*t) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*t) -
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[1, 2])/(s*t) +
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(3*s*t) -
    (2*ep*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    (I*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    (I*ep*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    (((2*I)/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((I/2)*ep^2*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(s*t) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*t) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(s*t) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*t) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*t) -
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*t) + ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[1, 2])/(s*t) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[1, 2])/(s*t) -
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/(s*t) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(s*t) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[1, 2])/(s*t) +
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[1, 2])/(s*t) + ((4*I)*k[1, 3])/(ep^2*s*t) -
    (2*Pi*k[1, 3])/(ep*s*t) - (((4*I)/3)*Pi^2*k[1, 3])/(s*t) +
    (ep*Pi^3*k[1, 3])/(6*s*t) - (((41*I)/360)*ep^2*Pi^4*k[1, 3])/(s*t) -
    ((4*I)*HPL[{0}, s]*k[1, 3])/(ep*s*t) + (2*Pi*HPL[{0}, s]*k[1, 3])/(s*t) +
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 3])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, s]*k[1, 3])/(6*s*t) + ((2*I)*HPL[{0}, s]^2*k[1, 3])/
     (s*t) - (ep*Pi*HPL[{0}, s]^2*k[1, 3])/(s*t) -
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 3])/(s*t) -
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^3*k[1, 3])/(3*s*t) +
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 3])/(s*t) -
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*t) +
    (2*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) +
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(6*s*t) +
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) -
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) -
    (ep*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*t) -
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*t) +
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*s*t) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*t) -
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[1, 3])/(s*t) +
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*s*t) -
    (2*ep*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) -
    (I*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    (I*ep*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) -
    (((2*I)/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t) -
    ((I/2)*ep^2*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(s*t) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s*t) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s*t) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s*t) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 3])/(s*t) -
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s*t) + ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[1, 3])/(s*t) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[1, 3])/(s*t) -
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s*t) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s*t) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[1, 3])/(s*t) +
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s*t) + ((4*I)*k[1, 4])/(ep^2*s*t) -
    (2*Pi*k[1, 4])/(ep*s*t) - (((4*I)/3)*Pi^2*k[1, 4])/(s*t) +
    (ep*Pi^3*k[1, 4])/(6*s*t) - (((41*I)/360)*ep^2*Pi^4*k[1, 4])/(s*t) -
    ((4*I)*HPL[{0}, s]*k[1, 4])/(ep*s*t) + (2*Pi*HPL[{0}, s]*k[1, 4])/(s*t) +
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 4])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, s]*k[1, 4])/(6*s*t) + ((2*I)*HPL[{0}, s]^2*k[1, 4])/
     (s*t) - (ep*Pi*HPL[{0}, s]^2*k[1, 4])/(s*t) -
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 4])/(s*t) -
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^3*k[1, 4])/(3*s*t) +
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 4])/(s*t) -
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*t) +
    (2*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) +
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, -(t/s)]*k[1, 4])/(6*s*t) +
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) -
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) -
    (ep*Pi*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) +
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*s*t) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*t) -
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[1, 4])/(s*t) +
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*s*t) -
    (2*ep*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    (I*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (I*ep*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    (((2*I)/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((I/2)*ep^2*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(s*t) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(s*t) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/
     (s*t) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/
     (s*t) + ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[1, 4])/(s*t) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[1, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[1, 4])/(s*t) +
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[1, 4])/(s*t) + ((4*I)*k[2, 3])/(ep^2*s*t) -
    (2*Pi*k[2, 3])/(ep*s*t) - (((4*I)/3)*Pi^2*k[2, 3])/(s*t) +
    (ep*Pi^3*k[2, 3])/(6*s*t) - (((41*I)/360)*ep^2*Pi^4*k[2, 3])/(s*t) -
    ((4*I)*HPL[{0}, s]*k[2, 3])/(ep*s*t) + (2*Pi*HPL[{0}, s]*k[2, 3])/(s*t) +
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[2, 3])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, s]*k[2, 3])/(6*s*t) + ((2*I)*HPL[{0}, s]^2*k[2, 3])/
     (s*t) - (ep*Pi*HPL[{0}, s]^2*k[2, 3])/(s*t) -
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[2, 3])/(s*t) -
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[2, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^3*k[2, 3])/(3*s*t) +
    ((I/6)*ep^2*HPL[{0}, s]^4*k[2, 3])/(s*t) -
    ((2*I)*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*t) +
    (2*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) +
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, -(t/s)]*k[2, 3])/(6*s*t) +
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) -
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) -
    (ep*Pi*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) +
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*s*t) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*t) -
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[2, 3])/(s*t) +
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*s*t) -
    (2*ep*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    (I*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (I*ep*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    (((2*I)/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((I/2)*ep^2*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(s*t) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(s*t) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(s*t) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/
     (s*t) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[2, 3])/(s*t) -
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/
     (s*t) + ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[2, 3])/(s*t) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[2, 3])/(s*t) -
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 3])/(s*t) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(s*t) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[2, 3])/(s*t) +
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[2, 3])/(s*t) + ((4*I)*k[2, 4])/(ep^2*s*t) -
    (2*Pi*k[2, 4])/(ep*s*t) - (((4*I)/3)*Pi^2*k[2, 4])/(s*t) +
    (ep*Pi^3*k[2, 4])/(6*s*t) - (((41*I)/360)*ep^2*Pi^4*k[2, 4])/(s*t) -
    ((4*I)*HPL[{0}, s]*k[2, 4])/(ep*s*t) + (2*Pi*HPL[{0}, s]*k[2, 4])/(s*t) +
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[2, 4])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, s]*k[2, 4])/(6*s*t) + ((2*I)*HPL[{0}, s]^2*k[2, 4])/
     (s*t) - (ep*Pi*HPL[{0}, s]^2*k[2, 4])/(s*t) -
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[2, 4])/(s*t) -
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[2, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^3*k[2, 4])/(3*s*t) +
    ((I/6)*ep^2*HPL[{0}, s]^4*k[2, 4])/(s*t) -
    ((2*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*t) +
    (2*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) +
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(6*s*t) +
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) -
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) -
    (ep*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*t) -
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*t) +
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*s*t) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*t) -
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[2, 4])/(s*t) +
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*s*t) -
    (2*ep*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) -
    (I*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    (I*ep*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) -
    (((2*I)/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t) -
    ((I/2)*ep^2*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(s*t) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s*t) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s*t) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[2, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s*t) + ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[2, 4])/(s*t) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[2, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[2, 4])/(s*t) +
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s*t) + ((4*I)*k[3, 4])/(ep^2*s*t) -
    (2*Pi*k[3, 4])/(ep*s*t) - (((4*I)/3)*Pi^2*k[3, 4])/(s*t) +
    (ep*Pi^3*k[3, 4])/(6*s*t) - (((41*I)/360)*ep^2*Pi^4*k[3, 4])/(s*t) -
    ((4*I)*HPL[{0}, s]*k[3, 4])/(ep*s*t) + (2*Pi*HPL[{0}, s]*k[3, 4])/(s*t) +
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[3, 4])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, s]*k[3, 4])/(6*s*t) + ((2*I)*HPL[{0}, s]^2*k[3, 4])/
     (s*t) - (ep*Pi*HPL[{0}, s]^2*k[3, 4])/(s*t) -
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[3, 4])/(s*t) -
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[3, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^3*k[3, 4])/(3*s*t) +
    ((I/6)*ep^2*HPL[{0}, s]^4*k[3, 4])/(s*t) -
    ((2*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*t) +
    (2*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) +
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) -
    (ep^2*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(6*s*t) +
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) -
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) -
    (ep*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) +
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*s*t) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*t) -
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[3, 4])/(s*t) +
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(3*s*t) -
    (2*ep*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    (I*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    (I*ep*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    (((2*I)/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    (ep^2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((I/2)*ep^2*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(s*t) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(s*t) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*t) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*t) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*t) + ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[3, 4])/(s*t) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[3, 4])/(s*t) -
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[3, 4])/(s*t) +
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*t) -
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[3, 4])/(s*t) -
    (((34*I)/3)*ep*k[1, 2]*Zeta[3])/(s*t) + (14*ep^2*Pi*k[1, 2]*Zeta[3])/
     (3*s*t) + (((34*I)/3)*ep^2*HPL[{0}, s]*k[1, 2]*Zeta[3])/(s*t) +
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(s*t) -
    (((34*I)/3)*ep*k[1, 3]*Zeta[3])/(s*t) + (14*ep^2*Pi*k[1, 3]*Zeta[3])/
     (3*s*t) + (((34*I)/3)*ep^2*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s*t) +
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s*t) -
    (((34*I)/3)*ep*k[1, 4]*Zeta[3])/(s*t) + (14*ep^2*Pi*k[1, 4]*Zeta[3])/
     (3*s*t) + (((34*I)/3)*ep^2*HPL[{0}, s]*k[1, 4]*Zeta[3])/(s*t) +
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[1, 4]*Zeta[3])/(s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(s*t) -
    (((34*I)/3)*ep*k[2, 3]*Zeta[3])/(s*t) + (14*ep^2*Pi*k[2, 3]*Zeta[3])/
     (3*s*t) + (((34*I)/3)*ep^2*HPL[{0}, s]*k[2, 3]*Zeta[3])/(s*t) +
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[2, 3]*Zeta[3])/(s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(s*t) -
    (((34*I)/3)*ep*k[2, 4]*Zeta[3])/(s*t) + (14*ep^2*Pi*k[2, 4]*Zeta[3])/
     (3*s*t) + (((34*I)/3)*ep^2*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s*t) +
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s*t) -
    (((34*I)/3)*ep*k[3, 4]*Zeta[3])/(s*t) + (14*ep^2*Pi*k[3, 4]*Zeta[3])/
     (3*s*t) + (((34*I)/3)*ep^2*HPL[{0}, s]*k[3, 4]*Zeta[3])/(s*t) +
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(s*t)

Neq41LC[1, 2, 4, 3] = ((-4*I)*k[1, 2])/(ep^2*s*(s + t)) +
    (2*Pi*k[1, 2])/(ep*s*(s + t)) + (((4*I)/3)*Pi^2*k[1, 2])/(s*(s + t)) -
    (ep*Pi^3*k[1, 2])/(2*s*(s + t)) - (((13*I)/360)*ep^2*Pi^4*k[1, 2])/
     (s*(s + t)) + ((4*I)*HPL[{0}, s]*k[1, 2])/(ep*s*(s + t)) -
    (2*Pi*HPL[{0}, s]*k[1, 2])/(s*(s + t)) -
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 2])/(s*(s + t)) +
    (ep^2*Pi^3*HPL[{0}, s]*k[1, 2])/(2*s*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[1, 2])/(s*(s + t)) + (ep*Pi*HPL[{0}, s]^2*k[1, 2])/
     (s*(s + t)) + (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 2])/(s*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 2])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]^3*k[1, 2])/(3*s*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 2])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (2*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(2*s*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (ep*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s^2 + s*t) +
    ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (ep^2*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[1, 2])/(s*(s + t)) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(s^2 + s*t) +
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s^2 + s*t) +
    ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s^2 + s*t) +
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s^2 + s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s^2 + s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[1, 2])/(s^2 + s*t) -
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(s^2 + s*t) -
    ((4*I)*k[1, 3])/(ep^2*s*(s + t)) + (2*Pi*k[1, 3])/(ep*s*(s + t)) +
    (((4*I)/3)*Pi^2*k[1, 3])/(s*(s + t)) - (ep*Pi^3*k[1, 3])/(2*s*(s + t)) -
    (((13*I)/360)*ep^2*Pi^4*k[1, 3])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[1, 3])/(ep*s*(s + t)) - (2*Pi*HPL[{0}, s]*k[1, 3])/
     (s*(s + t)) - (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 3])/(s*(s + t)) +
    (ep^2*Pi^3*HPL[{0}, s]*k[1, 3])/(2*s*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[1, 3])/(s*(s + t)) + (ep*Pi*HPL[{0}, s]^2*k[1, 3])/
     (s*(s + t)) + (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 3])/(s*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 3])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]^3*k[1, 3])/(3*s*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 3])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (2*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(2*s*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (ep*Pi*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s^2 + s*t) +
    ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*(s + t)) +
    (ep^2*Pi*HPL[{1}, -(t/s)]^3*k[1, 3])/(3*s*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[1, 3])/(s*(s + t)) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s^2 + s*t) +
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s^2 + s*t) +
    ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s^2 + s*t) +
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s^2 + s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s^2 + s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s^2 + s*t) -
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(s^2 + s*t) -
    ((4*I)*k[1, 4])/(ep^2*s*(s + t)) + (2*Pi*k[1, 4])/(ep*s*(s + t)) +
    (((4*I)/3)*Pi^2*k[1, 4])/(s*(s + t)) - (ep*Pi^3*k[1, 4])/(2*s*(s + t)) -
    (((13*I)/360)*ep^2*Pi^4*k[1, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[1, 4])/(ep*s*(s + t)) - (2*Pi*HPL[{0}, s]*k[1, 4])/
     (s*(s + t)) - (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 4])/(s*(s + t)) +
    (ep^2*Pi^3*HPL[{0}, s]*k[1, 4])/(2*s*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[1, 4])/(s*(s + t)) + (ep*Pi*HPL[{0}, s]^2*k[1, 4])/
     (s*(s + t)) + (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 4])/(s*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 4])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]^3*k[1, 4])/(3*s*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 4])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (2*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(2*s*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (ep*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s^2 + s*t) +
    ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*(s + t)) +
    (ep^2*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(3*s*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[1, 4])/(s*(s + t)) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(s^2 + s*t) +
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s^2 + s*t) +
    ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[1, 4])/(s*(s + t)) +
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(s^2 + s*t) +
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s^2 + s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s^2 + s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[1, 4])/(s^2 + s*t) -
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(s^2 + s*t) -
    ((4*I)*k[2, 3])/(ep^2*s*(s + t)) + (2*Pi*k[2, 3])/(ep*s*(s + t)) +
    (((4*I)/3)*Pi^2*k[2, 3])/(s*(s + t)) - (ep*Pi^3*k[2, 3])/(2*s*(s + t)) -
    (((13*I)/360)*ep^2*Pi^4*k[2, 3])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[2, 3])/(ep*s*(s + t)) - (2*Pi*HPL[{0}, s]*k[2, 3])/
     (s*(s + t)) - (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[2, 3])/(s*(s + t)) +
    (ep^2*Pi^3*HPL[{0}, s]*k[2, 3])/(2*s*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[2, 3])/(s*(s + t)) + (ep*Pi*HPL[{0}, s]^2*k[2, 3])/
     (s*(s + t)) + (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[2, 3])/(s*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[2, 3])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]^3*k[2, 3])/(3*s*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[2, 3])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (2*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(2*s*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (ep*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s^2 + s*t) +
    ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*(s + t)) +
    (ep^2*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(3*s*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[2, 3])/(s*(s + t)) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(s^2 + s*t) +
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s^2 + s*t) +
    ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[2, 3])/(s*(s + t)) +
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(s^2 + s*t) +
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s^2 + s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s^2 + s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[2, 3])/(s^2 + s*t) -
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(s^2 + s*t) -
    ((4*I)*k[2, 4])/(ep^2*s*(s + t)) + (2*Pi*k[2, 4])/(ep*s*(s + t)) +
    (((4*I)/3)*Pi^2*k[2, 4])/(s*(s + t)) - (ep*Pi^3*k[2, 4])/(2*s*(s + t)) -
    (((13*I)/360)*ep^2*Pi^4*k[2, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[2, 4])/(ep*s*(s + t)) - (2*Pi*HPL[{0}, s]*k[2, 4])/
     (s*(s + t)) - (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[2, 4])/(s*(s + t)) +
    (ep^2*Pi^3*HPL[{0}, s]*k[2, 4])/(2*s*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[2, 4])/(s*(s + t)) + (ep*Pi*HPL[{0}, s]^2*k[2, 4])/
     (s*(s + t)) + (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[2, 4])/(s*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[2, 4])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]^3*k[2, 4])/(3*s*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[2, 4])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (2*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(2*s*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (ep*Pi*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s^2 + s*t) +
    ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*(s + t)) +
    (ep^2*Pi*HPL[{1}, -(t/s)]^3*k[2, 4])/(3*s*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[2, 4])/(s*(s + t)) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s^2 + s*t) +
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s^2 + s*t) +
    ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s^2 + s*t) +
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s^2 + s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s^2 + s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s^2 + s*t) -
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(s^2 + s*t) -
    ((4*I)*k[3, 4])/(ep^2*s*(s + t)) + (2*Pi*k[3, 4])/(ep*s*(s + t)) +
    (((4*I)/3)*Pi^2*k[3, 4])/(s*(s + t)) - (ep*Pi^3*k[3, 4])/(2*s*(s + t)) -
    (((13*I)/360)*ep^2*Pi^4*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[3, 4])/(ep*s*(s + t)) - (2*Pi*HPL[{0}, s]*k[3, 4])/
     (s*(s + t)) - (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[3, 4])/(s*(s + t)) +
    (ep^2*Pi^3*HPL[{0}, s]*k[3, 4])/(2*s*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[3, 4])/(s*(s + t)) + (ep*Pi*HPL[{0}, s]^2*k[3, 4])/
     (s*(s + t)) + (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[3, 4])/(s*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[3, 4])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]^3*k[3, 4])/(3*s*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[3, 4])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (2*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (ep^2*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(2*s*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (2*ep*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (ep^2*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (ep*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    (ep^2*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s^2 + s*t) +
    ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (ep^2*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[3, 4])/(s*(s + t)) +
    (2*ep*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (I*ep^2*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(s^2 + s*t) +
    (2*ep^2*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s^2 + s*t) +
    ((I/2)*ep^2*HPL[{2}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    (2*ep^2*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s^2 + s*t) +
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (2*ep^2*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s^2 + s*t) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s^2 + s*t) -
    (I*ep^2*HPL[{2, 2}, -(t/s)]*k[3, 4])/(s^2 + s*t) -
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(s^2 + s*t) +
    (((28*I)/3)*ep*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (14*ep^2*Pi*k[1, 2]*Zeta[3])/(3*s*(s + t)) -
    (((28*I)/3)*ep^2*HPL[{0}, s]*k[1, 2]*Zeta[3])/(s*(s + t)) +
    (((14*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) +
    (((28*I)/3)*ep*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (14*ep^2*Pi*k[1, 3]*Zeta[3])/(3*s*(s + t)) -
    (((28*I)/3)*ep^2*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s*(s + t)) +
    (((14*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s*(s + t)) +
    (((28*I)/3)*ep*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (14*ep^2*Pi*k[1, 4]*Zeta[3])/(3*s*(s + t)) -
    (((28*I)/3)*ep^2*HPL[{0}, s]*k[1, 4]*Zeta[3])/(s*(s + t)) +
    (((14*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(s*(s + t)) +
    (((28*I)/3)*ep*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (14*ep^2*Pi*k[2, 3]*Zeta[3])/(3*s*(s + t)) -
    (((28*I)/3)*ep^2*HPL[{0}, s]*k[2, 3]*Zeta[3])/(s*(s + t)) +
    (((14*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(s*(s + t)) +
    (((28*I)/3)*ep*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (14*ep^2*Pi*k[2, 4]*Zeta[3])/(3*s*(s + t)) -
    (((28*I)/3)*ep^2*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s*(s + t)) +
    (((14*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s*(s + t)) +
    (((28*I)/3)*ep*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (14*ep^2*Pi*k[3, 4]*Zeta[3])/(3*s*(s + t)) -
    (((28*I)/3)*ep^2*HPL[{0}, s]*k[3, 4]*Zeta[3])/(s*(s + t)) +
    (((14*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t))

Neq41LC[1, 3, 2, 4] = ((-4*I)*k[1, 2])/(ep^2*t*(s + t)) +
    (((4*I)/3)*Pi^2*k[1, 2])/(t*(s + t)) + (((41*I)/360)*ep^2*Pi^4*k[1, 2])/
     (t*(s + t)) + ((4*I)*HPL[{0}, s]*k[1, 2])/(ep*t*(s + t)) -
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 2])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[1, 2])/(t*(s + t)) +
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 2])/(t*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 2])/(t*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 2])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[1, 2])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[1, 2])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t + t^2) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (t*(s + t)) - ((2*I)*ep*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(s*t + t^2) + (I*ep^2*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(t*(s + t)) +
    (I*ep*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t + t^2) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (s*t + t^2) + ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[1, 2])/(t*(s + t)) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*t + t^2) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*t + t^2) - ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 2])/(s*t + t^2) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[1, 2])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[1, 2])/(s*t + t^2) -
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(s*t + t^2) -
    ((4*I)*k[1, 3])/(ep^2*t*(s + t)) + (((4*I)/3)*Pi^2*k[1, 3])/(t*(s + t)) +
    (((41*I)/360)*ep^2*Pi^4*k[1, 3])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[1, 3])/(ep*t*(s + t)) -
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 3])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[1, 3])/(t*(s + t)) +
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 3])/(t*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 3])/(t*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(t*(s + t)) -
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[1, 3])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[1, 3])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (t*(s + t)) - ((2*I)*ep*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(s*t + t^2) + (I*ep^2*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 3])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) +
    (I*ep*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t + t^2) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s*t + t^2) + ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[1, 3])/(t*(s + t)) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s*t + t^2) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 3])/
     (s*t + t^2) - ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[1, 3])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[1, 3])/(s*t + t^2) -
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(s*t + t^2) -
    ((4*I)*k[1, 4])/(ep^2*t*(s + t)) + (((4*I)/3)*Pi^2*k[1, 4])/(t*(s + t)) +
    (((41*I)/360)*ep^2*Pi^4*k[1, 4])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[1, 4])/(ep*t*(s + t)) -
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[1, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[1, 4])/(t*(s + t)) +
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[1, 4])/(t*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[1, 4])/(t*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[1, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[1, 4])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 4])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[1, 4])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t + t^2) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t*(s + t)) - ((2*I)*ep*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(s*t + t^2) + (I*ep^2*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    (I*ep*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t + t^2) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (s*t + t^2) + ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[1, 4])/(t*(s + t)) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/
     (s*t + t^2) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 4])/
     (s*t + t^2) - ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 4])/(s*t + t^2) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((4*I)*k[2, 3])/(ep^2*t*(s + t)) + (((4*I)/3)*Pi^2*k[2, 3])/(t*(s + t)) +
    (((41*I)/360)*ep^2*Pi^4*k[2, 3])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[2, 3])/(ep*t*(s + t)) -
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[2, 3])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[2, 3])/(t*(s + t)) +
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[2, 3])/(t*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[2, 3])/(t*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[2, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[2, 3])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 3])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[2, 3])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t + t^2) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t*(s + t)) - ((2*I)*ep*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(s*t + t^2) + (I*ep^2*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    (I*ep*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t + t^2) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (s*t + t^2) + ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[2, 3])/(t*(s + t)) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/
     (s*t + t^2) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[2, 3])/
     (s*t + t^2) - ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[2, 3])/(s*t + t^2) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((4*I)*k[2, 4])/(ep^2*t*(s + t)) + (((4*I)/3)*Pi^2*k[2, 4])/(t*(s + t)) +
    (((41*I)/360)*ep^2*Pi^4*k[2, 4])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[2, 4])/(ep*t*(s + t)) -
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[2, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[2, 4])/(t*(s + t)) +
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[2, 4])/(t*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[2, 4])/(t*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[2, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(t*(s + t)) -
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[2, 4])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[2, 4])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (t*(s + t)) - ((2*I)*ep*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(s*t + t^2) + (I*ep^2*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 4])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) +
    (I*ep*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t + t^2) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s*t + t^2) + ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[2, 4])/(t*(s + t)) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s*t + t^2) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[2, 4])/
     (s*t + t^2) - ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[2, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[2, 4])/(s*t + t^2) -
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(s*t + t^2) -
    ((4*I)*k[3, 4])/(ep^2*t*(s + t)) + (((4*I)/3)*Pi^2*k[3, 4])/(t*(s + t)) +
    (((41*I)/360)*ep^2*Pi^4*k[3, 4])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*k[3, 4])/(ep*t*(s + t)) -
    (((4*I)/3)*ep*Pi^2*HPL[{0}, s]*k[3, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*k[3, 4])/(t*(s + t)) +
    (((2*I)/3)*ep^2*Pi^2*HPL[{0}, s]^2*k[3, 4])/(t*(s + t)) +
    (((2*I)/3)*ep*HPL[{0}, s]^3*k[3, 4])/(t*(s + t)) -
    ((I/6)*ep^2*HPL[{0}, s]^4*k[3, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (((7*I)/6)*ep*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    (I*ep*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((I/3)*ep*HPL[{0}, -(t/s)]^3*k[3, 4])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{0}, -(t/s)]^4*k[3, 4])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (((7*I)/6)*ep*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (I*ep*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t + t^2) +
    ((I/3)*ep^2*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (((7*I)/6)*ep^2*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (t*(s + t)) - ((2*I)*ep*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(s*t + t^2) + (I*ep^2*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/(s*t + t^2) -
    ((I/3)*ep^2*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((I/2)*ep^2*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(t*(s + t)) +
    (I*ep*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t + t^2) -
    (I*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (s*t + t^2) + ((I/3)*ep*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) -
    ((I/3)*ep^2*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) +
    ((I/3)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) +
    ((I/6)*ep^2*HPL[{1}, -(t/s)]^4*k[3, 4])/(t*(s + t)) -
    ((2*I)*ep*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*t + t^2) + (I*ep^2*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*t + t^2) - ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[3, 4])/(s*t + t^2) +
    ((2*I)*ep*HPL[{3}, -(t/s)]*k[3, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{4}, -(t/s)]*k[3, 4])/(s*t + t^2) -
    ((2*I)*ep*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*t + t^2) -
    ((2*I)*ep^2*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*t + t^2) +
    ((2*I)*ep^2*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(s*t + t^2) +
    (((34*I)/3)*ep*k[1, 2]*Zeta[3])/(t*(s + t)) -
    (((34*I)/3)*ep^2*HPL[{0}, s]*k[1, 2]*Zeta[3])/(t*(s + t)) -
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(t*(s + t)) +
    (((20*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(t*(s + t)) +
    (((34*I)/3)*ep*k[1, 3]*Zeta[3])/(t*(s + t)) -
    (((34*I)/3)*ep^2*HPL[{0}, s]*k[1, 3]*Zeta[3])/(t*(s + t)) -
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(t*(s + t)) +
    (((20*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(t*(s + t)) +
    (((34*I)/3)*ep*k[1, 4]*Zeta[3])/(t*(s + t)) -
    (((34*I)/3)*ep^2*HPL[{0}, s]*k[1, 4]*Zeta[3])/(t*(s + t)) -
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[1, 4]*Zeta[3])/(t*(s + t)) +
    (((20*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(t*(s + t)) +
    (((34*I)/3)*ep*k[2, 3]*Zeta[3])/(t*(s + t)) -
    (((34*I)/3)*ep^2*HPL[{0}, s]*k[2, 3]*Zeta[3])/(t*(s + t)) -
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[2, 3]*Zeta[3])/(t*(s + t)) +
    (((20*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(t*(s + t)) +
    (((34*I)/3)*ep*k[2, 4]*Zeta[3])/(t*(s + t)) -
    (((34*I)/3)*ep^2*HPL[{0}, s]*k[2, 4]*Zeta[3])/(t*(s + t)) -
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(t*(s + t)) +
    (((20*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(t*(s + t)) +
    (((34*I)/3)*ep*k[3, 4]*Zeta[3])/(t*(s + t)) -
    (((34*I)/3)*ep^2*HPL[{0}, s]*k[3, 4]*Zeta[3])/(t*(s + t)) -
    (((20*I)/3)*ep^2*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(t*(s + t)) +
    (((20*I)/3)*ep^2*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(t*(s + t))



(*————————————— Results For Alternative Gauge Groups Given Below —————————————————*)


(*
Below we list functions which give the full one-loop four-gluon N=2 SQCD amplitude for choices of gauge groups other than SU(nc). We give U(nc), USp(nc) and SO(nc) and denote the amplitudes as 
-M1["gauge group"][_] for the coefficients of the single trace Tr[_]
-M1["gauge group"][_][_] for the coefficients of the double trace Tr[_]Tr[_]

Note, the interesting cases U(1) and SO(3), mentioned in the main paper, are treated separately. Since U(1) has no trace expansion, and traces of four SO(3) generators can always be reduced to double traces Tr[_]Tr[_].
*)



(* Full-Color One-Loop N=2 SQCD Amplitude for U(nc) and nf fundamental hypermultiplets *)

M1["U(nc)"][a_,b_,c_,d_]:= nc*Neq41LC[a,b,c,d]+(2*nc-nf)S1LC[a,b,c,d]

M1["U(nc)"][a_][b_,c_,d_]:=-(Neq41LC[a,b,c,d]+Neq41LC[a,c,d,b]+Neq41LC[a,d,b,c])-R1NLC[a,b][c,d]/2

M1["U(nc)"][a_,b_][c_,d_]:=2(Neq41LC[a,b,c,d]+Neq41LC[a,c,d,b]+Neq41LC[a,d,b,c])+R1NLC[a,b][c,d]



(* Full-Color One-Loop N=2 SQCD Amplitude for SO(nc) and nf fundamental hypermultiplets  *)

M1["SO(nc)"][a_,b_,c_,d_]:= ((nc-4)Neq41LC[a,b,c,d]-2Neq41LC[a,c,d,b]-2Neq41LC[a,d,b,c])-R1NLC[a,b][c,d]+2(nc-nf-2)S1LC[a,b,c,d]

M1["SO(nc)"][a_,b_][c_,d_]:=(Neq41LC[a,b,c,d]+Neq41LC[a,c,d,b]+Neq41LC[a,d,b,c])+R1NLC[a,b][c,d]/2



(* Full-Color One-Loop N=2 SQCD Amplitude for USp(nc) and nf fundamental hypermultiplets *)

M1["USp(nc)"][a_,b_,c_,d_]:= ((nc+4)Neq41LC[a,b,c,d]+2Neq41LC[a,c,d,b]+2Neq41LC[a,d,b,c])+R1NLC[a,b][c,d]+2(nc-nf+2)S1LC[a,b,c,d]

M1["USp(nc)"][a_,b_][c_,d_]:=(Neq41LC[a,b,c,d]+Neq41LC[a,c,d,b]+Neq41LC[a,d,b,c])+R1NLC[a,b][c,d]/2




(* Special Case: Full-Color One-Loop N=2 U(1) SQED Amplitude nf fundamental hypermultiplets *)

M1[“U(1)”]:= -nf/2 R1NLC[1,2][3,4]



(* Special Case: Full-Color One-Loop N=2 SQCD Amplitude for SO(3) and nf fundamental hypermultiplets *)

M1["SO(3)"][a_,b_][c_,d_]:=(Neq41LC[a,b,c,d]+Neq41LC[a,b,d,c])/4+(nf-1)/4(-S1LC[a,b,c,d]-S1LC[a,b,d,c]+S1LC[a,d,b,c]-R1NLC[a,b][c,d]/4)


==> anc/TwoLoopSQCD.txt <==
(* This ancillary file gives the unrenormalized two-loop four-gluon amplitude in N=2 SQCD. Following Eq. (4) in the main paper, we split the result into the respective N=4 amplitude, a contribution present in the superconformal N=2 theory (called “remainder R”), and a term that contributes away from the conformal point (called “non-conformal S”). We give a small number of independent gauge-invariant partial contributions, from which the full amplitude can be re-constructed. The independent gauge-invariant partial contributions are:
- RLC[_] is the two-loop remainder R at leading color (i.e the coefficient of the single trace nc^2*Tr[_]) 
- RNLC[_][_] is the two-loop remainder R at next-to-leading color (i.e the coefficient of the double trace nc*Tr[_]Tr[_]) 
- SLC[_] is the two-loop non-conformal S at leading color (i.e. the coefficient of the single trace nc^2*Tr[_]) (prior to UV renormalization)
- Neq4LC[_] is the two-loop N=4 SYM amplitude at leading color (i.e. the coefficient of the single trace nc^2*Tr[_])
- Neq4NLC[_][_] is the two-loop N=4 SYM amplitude at next-to-leading color (i.e the coefficient of the double trace nc*Tr[_]Tr[_]) 
Explicit expressions are given below for different permutations of external legs.

The full two-loop SU(nc) N=2 SQCD amplitude is then given as:
- M2[_]  (coefficient of the single trace Tr[_])
- M2[_][_]  (coefficient of the double trace Tr[_]Tr[_])

Dependence on colors (nc) and flavors (nf) are automatically included in M2[_] and M2[_][_], and the final result is given to order O(ep^0) in the kinematic region s>0, t<0, u<0, in terms of HPLs which depend on s or -t/s. Further down in this file we also list results for alternative gauge groups U(nc), SO(nc), USp(nc).

Further notation:
- s,t: Mandelstam invariants; s=(p_1+p_2)^2, t=(p_2+p_3)^2
- HPL[{i__}, z]: harmonic polylogarithms H(i;z) using the notation of the HPL Mathematica package
- ep: non-integer part of spacetime dimension D=4-2ep
- k[i,j]: encodes the helicity dependence (gluons i,j have negative helicity). To get the helicity-dependent amplitude with legs 1 and 2 negative helicity, select all terms with k[1,2] and then set k[1,2]=<12>^2[34]^2 (using the spinor-helicity notation). Other k[i,j] are obtained by permuting the (1,2,3,4) leg labels. 
 *)


(* Full-Color Two-Loop SU(nc) N=2 SQCD Amplitude *)

M2[a_,b_,c_,d_]:=(nc^2 - 4) Neq4LC[a, b, c, d] - 4 (Neq4LC[a, c, d, b] + Neq4LC[a, d, b, c]) + Neq4NLC[a, b][c, d] +  Neq4NLC[a, d][b, c] + (nc^2 + 1) RLC[a, b, c, d] + RNLC[a, b][c, d]/2 - RNLC[a, c][b, d] + RNLC[a, d][b, c]/2 - (2*nc - nf)/2/nc*RLC[a, b, c, d] + (2 nc - nf) nc*SLC[a, b, c, d]

M2[a_,b_][c_,d_]:= nc Neq4NLC[a,b][c,d] + nc RNLC[a,b][c,d] - (2*nc-nf)/4(RNLC[a,c][b,d]+RNLC[a,d][b,c]-4(RLC[a,b,c,d]+RLC[a,c,d,b]+RLC[a,d,b,c]+2(SLC[a,b,c,d]+SLC[a,c,d,b]+SLC[a,d,b,c])))



(* Remainder R at Leading Color  *)


RLC[a_,b_,c_,d_] := RLC[a,d,c,b] /; b > d
RLC[c_,1,a_,b_] := RLC[1,a,b,c]
RLC[b_,c_,1,a_] := RLC[1,a,b,c]
RLC[a_,b_,c_,1] := RLC[1,a,b,c]

RLC[1, 2, 3, 4] = (((-14*I)/45)*Pi^4*k[1, 2])/(s*(s + t)) -
    (((14*I)/45)*Pi^4*t*k[1, 2])/(s^2*(s + t)) -
    (2*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(3*s*(s + t)) -
    (2*Pi^3*t*HPL[{0}, -(t/s)]*k[1, 2])/(3*s^2*(s + t)) -
    ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((I/3)*Pi^2*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    (2*Pi*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) -
    (2*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*s^2*(s + t)) +
    ((I/6)*HPL[{0}, -(t/s)]^4*k[1, 2])/s^2 -
    (2*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(3*s^2) -
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (((2*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (s^2*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/
     (s*(s + t)) - (2*Pi*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/
     (s^2*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/
     s^2 - (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (((2*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    (I*HPL[{2}, -(t/s)]^2*k[1, 2])/s^2 + (4*Pi*HPL[{3}, -(t/s)]*k[1, 2])/
     (s*(s + t)) + (4*Pi*t*HPL[{3}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 +
    ((8*I)*HPL[{4}, -(t/s)]*k[1, 2])/s^2 - (4*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/
     (s*(s + t)) - (4*Pi*t*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/s^2 -
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    (2*Pi*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*(s + t)^2) +
    ((I/6)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s + t)^2 -
    (2*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t^2) +
    (((2*I)/3)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t^2*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(t*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*
      k[1, 4])/t^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    (((2*I)/3)*Pi^2*s*HPL[{2}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 -
    (I*HPL[{2}, -(t/s)]^2*k[1, 4])/t^2 +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/t^2 -
    (4*Pi*s*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    (4*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/t^2 -
    (2*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t^2) +
    (((2*I)/3)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t^2*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(t*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*
      k[2, 3])/t^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    (((2*I)/3)*Pi^2*s*HPL[{2}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 -
    (I*HPL[{2}, -(t/s)]^2*k[2, 3])/t^2 +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/t^2 -
    (4*Pi*s*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    (4*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/t^2 -
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    (2*Pi*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*(s + t)^2) +
    ((I/6)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s + t)^2 -
    (((14*I)/45)*Pi^4*k[3, 4])/(s*(s + t)) - (((14*I)/45)*Pi^4*t*k[3, 4])/
     (s^2*(s + t)) - (2*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(3*s*(s + t)) -
    (2*Pi^3*t*HPL[{0}, -(t/s)]*k[3, 4])/(3*s^2*(s + t)) -
    ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((I/3)*Pi^2*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    (2*Pi*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) -
    (2*Pi*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*s^2*(s + t)) +
    ((I/6)*HPL[{0}, -(t/s)]^4*k[3, 4])/s^2 -
    (2*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(3*s^2) -
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (((2*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (s^2*(s + t)) - (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/
     (s*(s + t)) - (2*Pi*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/
     (s^2*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/
     s^2 - (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (((2*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    (I*HPL[{2}, -(t/s)]^2*k[3, 4])/s^2 + (4*Pi*HPL[{3}, -(t/s)]*k[3, 4])/
     (s*(s + t)) + (4*Pi*t*HPL[{3}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 +
    ((8*I)*HPL[{4}, -(t/s)]*k[3, 4])/s^2 - (4*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/
     (s*(s + t)) - (4*Pi*t*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/s^2 - ((12*I)*k[1, 2]*Zeta[3])/
     (s*(s + t)) + (4*Pi*k[1, 2]*Zeta[3])/(s*(s + t)) -
    ((12*I)*k[1, 2]*Zeta[3])/(t*(s + t)) + (4*Pi*t*k[1, 2]*Zeta[3])/
     (s^2*(s + t)) - ((4*I)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    ((4*I)*t*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s^2*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/s^2 -
    ((24*I)*k[1, 3]*Zeta[3])/(s + t)^2 - ((12*I)*s*k[1, 3]*Zeta[3])/
     (t*(s + t)^2) - ((12*I)*t*k[1, 3]*Zeta[3])/(s*(s + t)^2) -
    ((12*I)*k[1, 4]*Zeta[3])/(s*(s + t)) - ((12*I)*k[1, 4]*Zeta[3])/
     (t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/t^2 -
    ((12*I)*k[2, 3]*Zeta[3])/(s*(s + t)) - ((12*I)*k[2, 3]*Zeta[3])/
     (t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/t^2 -
    ((24*I)*k[2, 4]*Zeta[3])/(s + t)^2 - ((12*I)*s*k[2, 4]*Zeta[3])/
     (t*(s + t)^2) - ((12*I)*t*k[2, 4]*Zeta[3])/(s*(s + t)^2) -
    ((12*I)*k[3, 4]*Zeta[3])/(s*(s + t)) + (4*Pi*k[3, 4]*Zeta[3])/
     (s*(s + t)) - ((12*I)*k[3, 4]*Zeta[3])/(t*(s + t)) +
    (4*Pi*t*k[3, 4]*Zeta[3])/(s^2*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    ((4*I)*t*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s^2*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/s^2

RLC[1, 2, 4, 3] = (((-11*I)/90)*Pi^4*k[1, 2])/s^2 -
    ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    (2*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(3*s^2) +
    ((I/6)*HPL[{1}, -(t/s)]^4*k[1, 2])/s^2 -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (((2*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    (I*HPL[{2}, -(t/s)]^2*k[1, 2])/s^2 + (4*Pi*HPL[{3}, -(t/s)]*k[1, 2])/
     (s*(s + t)) + (4*Pi*t*HPL[{3}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    (4*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (4*Pi*t*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/s^2 - (((11*I)/90)*Pi^4*k[1, 3])/
     (s + t)^2 + (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (I*HPL[{2}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    (4*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    (2*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(3*t^2) +
    ((I/6)*HPL[{1}, -(t/s)]^4*k[1, 4])/t^2 -
    (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    (2*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(3*t^2) +
    ((I/6)*HPL[{1}, -(t/s)]^4*k[2, 3])/t^2 - (((11*I)/90)*Pi^4*k[2, 4])/
     (s + t)^2 + (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (I*HPL[{2}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    (4*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (((11*I)/90)*Pi^4*k[3, 4])/s^2 - ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/
     s^2 + (2*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(3*s^2) +
    ((I/6)*HPL[{1}, -(t/s)]^4*k[3, 4])/s^2 -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (((2*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    (I*HPL[{2}, -(t/s)]^2*k[3, 4])/s^2 + (4*Pi*HPL[{3}, -(t/s)]*k[3, 4])/
     (s*(s + t)) + (4*Pi*t*HPL[{3}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    (4*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (4*Pi*t*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/s^2 + (4*Pi*k[1, 2]*Zeta[3])/s^2 +
    ((12*I)*k[1, 2]*Zeta[3])/(s*(s + t)) + ((12*I)*k[1, 3]*Zeta[3])/
     (s + t)^2 - (4*Pi*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((12*I)*t*k[1, 3]*Zeta[3])/(s*(s + t)^2) + ((12*I)*k[1, 4]*Zeta[3])/
     (s*(s + t)) + ((12*I)*k[2, 3]*Zeta[3])/(s*(s + t)) +
    ((12*I)*k[2, 4]*Zeta[3])/(s + t)^2 - (4*Pi*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((12*I)*t*k[2, 4]*Zeta[3])/(s*(s + t)^2) + (4*Pi*k[3, 4]*Zeta[3])/s^2 +
    ((12*I)*k[3, 4]*Zeta[3])/(s*(s + t))

RLC[1, 3, 2, 4] = ((I/6)*Pi^4*k[1, 2])/(s*(s + t)) +
    ((I/6)*Pi^4*t*k[1, 2])/(s^2*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((I/3)*Pi^2*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((I/6)*HPL[{0}, -(t/s)]^4*k[1, 2])/s^2 +
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (((2*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (s^2*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/
     s^2 + ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 +
    ((I/6)*HPL[{1}, -(t/s)]^4*k[1, 2])/s^2 + (((17*I)/90)*Pi^4*k[1, 3])/
     (s + t)^2 + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((I/6)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s + t)^2 -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (I*HPL[{2}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((8*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (((2*I)/3)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t^2*(s + t)) - (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(t*(s + t)) + (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/
     t^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 +
    ((I/6)*HPL[{1}, -(t/s)]^4*k[1, 4])/t^2 +
    (((2*I)/3)*Pi^2*s*HPL[{2}, -(t/s)]*k[1, 4])/(t^2*(s + t)) +
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 -
    (I*HPL[{2}, -(t/s)]^2*k[1, 4])/t^2 +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/t^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/t^2 +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/t^2 -
    (((2*I)/3)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t^2*(s + t)) - (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(t*(s + t)) + (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/
     t^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 +
    ((I/6)*HPL[{1}, -(t/s)]^4*k[2, 3])/t^2 +
    (((2*I)/3)*Pi^2*s*HPL[{2}, -(t/s)]*k[2, 3])/(t^2*(s + t)) +
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 -
    (I*HPL[{2}, -(t/s)]^2*k[2, 3])/t^2 +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/t^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/t^2 +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/t^2 + (((17*I)/90)*Pi^4*k[2, 4])/
     (s + t)^2 + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((I/6)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s + t)^2 -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (I*HPL[{2}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((8*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((I/6)*Pi^4*k[3, 4])/(s*(s + t)) + ((I/6)*Pi^4*t*k[3, 4])/(s^2*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((I/3)*Pi^2*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((I/6)*HPL[{0}, -(t/s)]^4*k[3, 4])/s^2 +
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (((2*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (s^2*(s + t)) + (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/
     s^2 + ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 +
    ((I/6)*HPL[{1}, -(t/s)]^4*k[3, 4])/s^2 + ((12*I)*k[1, 2]*Zeta[3])/
     (t*(s + t)) + ((12*I)*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((12*I)*s*k[1, 3]*Zeta[3])/(t*(s + t)^2) -
    ((4*I)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((12*I)*k[1, 4]*Zeta[3])/(t*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/t^2 +
    ((12*I)*k[2, 3]*Zeta[3])/(t*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/t^2 +
    ((12*I)*k[2, 4]*Zeta[3])/(s + t)^2 + ((12*I)*s*k[2, 4]*Zeta[3])/
     (t*(s + t)^2) - ((4*I)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((12*I)*k[3, 4]*Zeta[3])/(t*(s + t))


(* Remainder R at Next-To-Leading Color  *)


RNLC[a_, b_][c_, d_] := RNLC[b, a][c, d] /; a > b
RNLC[a_, b_][c_, d_] := RNLC[a, b][d, c] /; c > d
RNLC[a_, 1][c_, d_] := RNLC[1, a][c, d]
RNLC[a_, b_][1, d_] := RNLC[1, d][a, b]
RNLC[a_, b_][c_, 1] := RNLC[1, c][a, b]

RNLC[1, 2][3, 4] = ((-16*I)*Pi^2*k[1, 2])/(s*(s + t)) -
    ((8*I)*Pi^2*k[1, 2])/(ep^2*s*(s + t)) - ((8*I)*Pi^2*k[1, 2])/
     (ep*s*(s + t)) + (32*Pi^3*k[1, 2])/(3*s*(s + t)) +
    (8*Pi^3*k[1, 2])/(ep*s*(s + t)) + (((2*I)/3)*Pi^4*k[1, 2])/(s*(s + t)) -
    ((16*I)*Pi^2*t*k[1, 2])/(s^2*(s + t)) - ((8*I)*Pi^2*t*k[1, 2])/
     (ep^2*s^2*(s + t)) - ((8*I)*Pi^2*t*k[1, 2])/(ep*s^2*(s + t)) +
    (8*Pi^3*t*k[1, 2])/(s^2*(s + t)) + (8*Pi^3*t*k[1, 2])/(ep*s^2*(s + t)) +
    (((2*I)/3)*Pi^4*t*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, s]*k[1, 2])/s^2 + ((16*I)*Pi^2*HPL[{0}, s]*k[1, 2])/
     (ep*s^2) - (16*Pi^3*HPL[{0}, s]*k[1, 2])/s^2 -
    ((16*I)*Pi^2*HPL[{0}, s]^2*k[1, 2])/s^2 -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (16*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((8*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((8*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    (16*Pi^3*t*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep^2*s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep^2*s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) +
    (8*Pi*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    (8*Pi*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) -
    (16*Pi*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 2])/s^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(s^2*(s + t)) +
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s^2*(s + t)) -
    (8*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(s^2*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/s^2 -
    (((4*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 2])/s^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2) +
    (16*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/s^2 - (32*Pi*HPL[{1}, -(t/s)]*k[1, 2])/
     (s*t) - (16*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*t) -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s^2*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    (16*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    (16*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    ((16*I)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (8*Pi*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep^2*s^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2) +
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 + (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (ep*s^2) - ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2) -
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*s^2) +
    (8*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*t) +
    (((32*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 2])/s^2 -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    (48*Pi*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (48*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*t*HPL[{3}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((16*I)*t*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    (48*Pi*t*HPL[{3}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 +
    ((80*I)*HPL[{4}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s^2) -
    (48*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*t) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*Pi^2*k[1, 3])/(s + t)^2 + ((8*I)*Pi^2*k[1, 3])/(ep*(s + t)^2) -
    (32*Pi^3*k[1, 3])/(3*(s + t)^2) - (8*Pi^3*k[1, 3])/(3*ep*(s + t)^2) -
    (((208*I)/45)*Pi^4*k[1, 3])/(s + t)^2 + ((16*I)*Pi^2*t*k[1, 3])/
     (s*(s + t)^2) + ((8*I)*Pi^2*t*k[1, 3])/(ep*s*(s + t)^2) -
    (32*Pi^3*t*k[1, 3])/(3*s*(s + t)^2) - ((16*I)*Pi^2*HPL[{0}, s]*k[1, 3])/
     (s + t)^2 + (16*Pi^3*HPL[{0}, s]*k[1, 3])/(3*(s + t)^2) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*k[1, 3])/(s*(s + t)^2) +
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*(s + t)^2) +
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (16*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (((64*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (32*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep^2*(s + t)^2) -
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) +
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)^2) -
    (16*Pi*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) -
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 3])/(ep*(s + t)^2) -
    (8*Pi*HPL[{0}, -(t/s)]^3*k[1, 3])/(s + t)^2 -
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*(s + t)^2) -
    (((32*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(s + t)^2 -
    (((4*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s + t)^2 +
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (((56*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*(s + t)^2) +
    (32*Pi*s*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    (16*Pi*s*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)^2) +
    ((24*I)*Pi^2*s*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    (((16*I)/3)*Pi^2*t*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)^2) -
    (32*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 + (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(s + t)^2 - ((32*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 - (((16*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 + ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t) +
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*t) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*t) +
    (48*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (((80*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*s*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    (32*Pi*t*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 - (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 + ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(s + t)^2 + ((32*I)*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (32*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((32*I)*t*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*s*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*Pi^2*k[1, 4])/(s*(s + t)) - ((8*I)*Pi^2*k[1, 4])/(ep*s*(s + t)) +
    (16*Pi^3*k[1, 4])/(3*s*(s + t)) - ((16*I)*Pi^2*k[1, 4])/(t*(s + t)) -
    ((8*I)*Pi^2*k[1, 4])/(ep*t*(s + t)) + (8*Pi^3*k[1, 4])/(t*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, s]*k[1, 4])/(s*t) -
    (((16*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (((88*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((16*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(s^2 + s*t) +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 4])/t^2 - (16*Pi*HPL[{1}, -(t/s)]*k[1, 4])/
     (ep^2*t^2) - (16*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) -
    (((112*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    (56*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t^2) -
    (((64*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    (32*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (16*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) +
    (((8*I)/3)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t^2*(s + t)) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (ep*t*(s + t)) + (((8*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(t*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep^2*t^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2) +
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((16*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*t) +
    (16*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*t^2) +
    (8*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*t) +
    (((32*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 4])/t^2 +
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (16*Pi*s*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) -
    (((80*I)/3)*Pi^2*s*HPL[{2}, -(t/s)]*k[1, 4])/(t^2*(s + t)) +
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (((80*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 -
    (16*Pi*s*HPL[{3}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/t^2 -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((32*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*t) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((16*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((16*I)*Pi^2*k[2, 3])/(s*(s + t)) - ((8*I)*Pi^2*k[2, 3])/(ep*s*(s + t)) +
    (16*Pi^3*k[2, 3])/(3*s*(s + t)) - ((16*I)*Pi^2*k[2, 3])/(t*(s + t)) -
    ((8*I)*Pi^2*k[2, 3])/(ep*t*(s + t)) + (8*Pi^3*k[2, 3])/(t*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, s]*k[2, 3])/(s*t) -
    (((16*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (((88*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((16*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(s^2 + s*t) +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[2, 3])/t^2 - (16*Pi*HPL[{1}, -(t/s)]*k[2, 3])/
     (ep^2*t^2) - (16*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) -
    (((112*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    (56*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t^2) -
    (((64*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    (32*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (16*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) +
    (((8*I)/3)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t^2*(s + t)) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (ep*t*(s + t)) + (((8*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(t*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep^2*t^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2) +
    (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((16*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*t) +
    (16*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*t^2) +
    (8*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*t) +
    (((32*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 3])/t^2 +
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (16*Pi*s*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) -
    (((80*I)/3)*Pi^2*s*HPL[{2}, -(t/s)]*k[2, 3])/(t^2*(s + t)) +
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (((80*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 -
    (16*Pi*s*HPL[{3}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/t^2 -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((32*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*t) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((16*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*Pi^2*k[2, 4])/(s + t)^2 + ((8*I)*Pi^2*k[2, 4])/(ep*(s + t)^2) -
    (32*Pi^3*k[2, 4])/(3*(s + t)^2) - (8*Pi^3*k[2, 4])/(3*ep*(s + t)^2) -
    (((208*I)/45)*Pi^4*k[2, 4])/(s + t)^2 + ((16*I)*Pi^2*t*k[2, 4])/
     (s*(s + t)^2) + ((8*I)*Pi^2*t*k[2, 4])/(ep*s*(s + t)^2) -
    (32*Pi^3*t*k[2, 4])/(3*s*(s + t)^2) - ((16*I)*Pi^2*HPL[{0}, s]*k[2, 4])/
     (s + t)^2 + (16*Pi^3*HPL[{0}, s]*k[2, 4])/(3*(s + t)^2) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*k[2, 4])/(s*(s + t)^2) +
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*(s + t)^2) +
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (16*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (((64*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (32*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep^2*(s + t)^2) -
    (8*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) +
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)^2) -
    (16*Pi*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) -
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 4])/(ep*(s + t)^2) -
    (8*Pi*HPL[{0}, -(t/s)]^3*k[2, 4])/(s + t)^2 -
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*(s + t)^2) -
    (((32*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(s + t)^2 -
    (((4*I)/3)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s + t)^2 +
    (32*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (((56*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*(s + t)^2) +
    (32*Pi*s*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    (16*Pi*s*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)^2) +
    ((24*I)*Pi^2*s*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    (((16*I)/3)*Pi^2*t*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)^2) -
    (32*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 + (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(s + t)^2 - ((32*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 - (((16*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 + ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t) +
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*t) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*t) +
    (48*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (((80*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*s*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    (32*Pi*t*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 - (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 + ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(s + t)^2 + ((32*I)*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (32*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((32*I)*t*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*s*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*Pi^2*k[3, 4])/(s*(s + t)) - ((8*I)*Pi^2*k[3, 4])/
     (ep^2*s*(s + t)) - ((8*I)*Pi^2*k[3, 4])/(ep*s*(s + t)) +
    (32*Pi^3*k[3, 4])/(3*s*(s + t)) + (8*Pi^3*k[3, 4])/(ep*s*(s + t)) +
    (((2*I)/3)*Pi^4*k[3, 4])/(s*(s + t)) - ((16*I)*Pi^2*t*k[3, 4])/
     (s^2*(s + t)) - ((8*I)*Pi^2*t*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((8*I)*Pi^2*t*k[3, 4])/(ep*s^2*(s + t)) + (8*Pi^3*t*k[3, 4])/
     (s^2*(s + t)) + (8*Pi^3*t*k[3, 4])/(ep*s^2*(s + t)) +
    (((2*I)/3)*Pi^4*t*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, s]*k[3, 4])/s^2 + ((16*I)*Pi^2*HPL[{0}, s]*k[3, 4])/
     (ep*s^2) - (16*Pi^3*HPL[{0}, s]*k[3, 4])/s^2 -
    ((16*I)*Pi^2*HPL[{0}, s]^2*k[3, 4])/s^2 -
    (32*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (16*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((8*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((8*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    (16*Pi^3*t*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep^2*s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) +
    (8*Pi*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    (8*Pi*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) -
    (16*Pi*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[3, 4])/s^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(s^2*(s + t)) +
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s^2*(s + t)) -
    (8*Pi*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(s^2*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/s^2 -
    (((4*I)/3)*HPL[{0}, -(t/s)]^4*k[3, 4])/s^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2) +
    (16*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/s^2 - (32*Pi*HPL[{1}, -(t/s)]*k[3, 4])/
     (s*t) - (16*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*t) -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    (16*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    (16*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    ((16*I)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (8*Pi*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep^2*s^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2) +
    (8*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 + (8*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (ep*s^2) - ((16*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2) -
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*s^2) +
    (8*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*t) +
    (((32*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((8*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[3, 4])/s^2 -
    (32*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    (48*Pi*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    ((32*I)*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (48*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*t*HPL[{3}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((16*I)*t*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    (48*Pi*t*HPL[{3}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 +
    ((80*I)*HPL[{4}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s^2) -
    (48*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*t) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/s^2 - ((16*I)*k[1, 2]*Zeta[3])/
     (ep*s*(s + t)) + (48*Pi*k[1, 2]*Zeta[3])/(s*(s + t)) -
    ((16*I)*t*k[1, 2]*Zeta[3])/(s^2*(s + t)) - ((16*I)*t*k[1, 2]*Zeta[3])/
     (ep*s^2*(s + t)) + (48*Pi*t*k[1, 2]*Zeta[3])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*k[1, 2]*Zeta[3])/s^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) +
    ((32*I)*t*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s^2*(s + t)) -
    ((32*I)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/s^2 -
    ((16*I)*k[1, 3]*Zeta[3])/(ep*(s + t)^2) + (16*Pi*k[1, 3]*Zeta[3])/
     (s + t)^2 + ((32*I)*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 -
    ((32*I)*k[1, 4]*Zeta[3])/(s*(s + t)) - ((16*I)*k[1, 4]*Zeta[3])/
     (t*(s + t)) - ((16*I)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/t^2 -
    ((32*I)*k[2, 3]*Zeta[3])/(s*(s + t)) - ((16*I)*k[2, 3]*Zeta[3])/
     (t*(s + t)) - ((16*I)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/t^2 -
    ((16*I)*k[2, 4]*Zeta[3])/(ep*(s + t)^2) + (16*Pi*k[2, 4]*Zeta[3])/
     (s + t)^2 + ((32*I)*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 -
    ((16*I)*k[3, 4]*Zeta[3])/(ep*s*(s + t)) + (48*Pi*k[3, 4]*Zeta[3])/
     (s*(s + t)) - ((16*I)*t*k[3, 4]*Zeta[3])/(s^2*(s + t)) -
    ((16*I)*t*k[3, 4]*Zeta[3])/(ep*s^2*(s + t)) + (48*Pi*t*k[3, 4]*Zeta[3])/
     (s^2*(s + t)) + ((32*I)*HPL[{0}, s]*k[3, 4]*Zeta[3])/s^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) +
    ((32*I)*t*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s^2*(s + t)) -
    ((32*I)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/s^2

RNLC[1, 3][2, 4] = ((-16*I)*Pi^2*k[1, 2])/s^2 - ((8*I)*Pi^2*k[1, 2])/
     (ep^2*s^2) - ((8*I)*Pi^2*k[1, 2])/(ep*s^2) + (((92*I)/45)*Pi^4*k[1, 2])/
     s^2 + (8*Pi^3*k[1, 2])/(3*s*(s + t)) - (8*Pi^3*t*k[1, 2])/
     (s^2*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s]*k[1, 2])/s^2 +
    ((16*I)*Pi^2*HPL[{0}, s]*k[1, 2])/(ep*s^2) -
    ((16*I)*Pi^2*HPL[{0}, s]^2*k[1, 2])/s^2 -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (8*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(3*s*(s + t)) +
    (((16*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((8*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    (8*Pi^3*t*HPL[{0}, -(t/s)]*k[1, 2])/(3*s^2*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep^2*s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep^2*s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) -
    (8*Pi*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 2])/s^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) +
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(s^2*(s + t)) +
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s^2*(s + t)) +
    (8*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*s^2*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/s^2 -
    (((4*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 2])/s^2 -
    (((56*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((16*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2) +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(3*s^2) -
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) - (16*Pi*HPL[{1}, -(t/s)]*k[1, 2])/
     (ep*s*t) - ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    ((32*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s^2) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2) -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2) -
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    (((32*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep^2*s^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    (((40*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*t) -
    (24*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    ((48*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    (((56*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*s^2) -
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*t) +
    (((80*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((40*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    ((10*I)*HPL[{1}, -(t/s)]^4*k[1, 2])/s^2 -
    (((8*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(s*t) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    ((4*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/s^2 -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*t*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    (16*Pi*t*HPL[{3}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 -
    ((48*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 -
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (16*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((16*I)*t*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    (16*Pi*t*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/s^2 -
    ((16*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*Pi^2*k[1, 3])/(s + t)^2 + ((8*I)*Pi^2*k[1, 3])/(ep*(s + t)^2) -
    (8*Pi^3*k[1, 3])/(3*(s + t)^2) - (8*Pi^3*k[1, 3])/(3*ep*(s + t)^2) +
    ((2*I)*Pi^4*k[1, 3])/(s + t)^2 + ((16*I)*Pi^2*t*k[1, 3])/(s*(s + t)^2) +
    ((8*I)*Pi^2*t*k[1, 3])/(ep*s*(s + t)^2) -
    ((16*I)*Pi^2*HPL[{0}, s]*k[1, 3])/(s + t)^2 +
    (16*Pi^3*HPL[{0}, s]*k[1, 3])/(3*(s + t)^2) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*k[1, 3])/(s*(s + t)^2) +
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*(s + t)^2) +
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (8*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(3*(s + t)^2) -
    ((8*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (32*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep^2*(s + t)^2) -
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) +
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) +
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)^2) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) +
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 3])/(ep*(s + t)^2) +
    (8*Pi*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*(s + t)^2) -
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*(s + t)^2) -
    (((32*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(s + t)^2 -
    (((4*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s + t)^2 +
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*(s + t)^2) +
    (32*Pi*s*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    (16*Pi*s*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)^2) +
    ((8*I)*Pi^2*s*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    ((16*I)*Pi^2*t*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (s^2 + s*t) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/
     (s^2 + s*t) + (((16*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 + ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*t*(s + t)) +
    (24*Pi*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s^2 + s*t) +
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*t) +
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*s*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 - (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 + ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(s + t)^2 + ((20*I)*HPL[{2}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (32*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*t*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((80*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (80*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*s*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((16*I)*t*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((80*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((40*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*Pi^2*k[1, 4])/(s*(s + t)) - ((8*I)*Pi^2*k[1, 4])/(ep*s*(s + t)) -
    ((16*I)*Pi^2*k[1, 4])/(t*(s + t)) - ((8*I)*Pi^2*k[1, 4])/(ep*t*(s + t)) -
    (16*Pi^3*k[1, 4])/(3*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s]*k[1, 4])/
     (s*t) + ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (((8*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((16*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(s^2 + s*t) +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 4])/t^2 - (16*Pi*HPL[{1}, -(t/s)]*k[1, 4])/
     (ep^2*t^2) - (16*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) -
    (((32*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    (16*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t^2) -
    ((16*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    (32*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    (((8*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*t) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep^2*t^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2) -
    (32*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    (24*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2) -
    (((52*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2) +
    (48*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    (((56*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*t^2) -
    (40*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(3*t^2) -
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*t) +
    (((80*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    ((10*I)*HPL[{1}, -(t/s)]^4*k[1, 4])/t^2 -
    (16*Pi*s*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) -
    (((16*I)/3)*Pi^2*s*HPL[{2}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (((16*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*t) -
    (48*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 -
    (16*Pi*HPL[{3}, -(t/s)]*k[1, 4])/t^2 - ((16*I)*HPL[{3}, -(t/s)]*k[1, 4])/
     (s*t) - ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((16*I)*s*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) +
    (32*Pi*s*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((16*I)*Pi^2*k[2, 3])/(s*(s + t)) - ((8*I)*Pi^2*k[2, 3])/(ep*s*(s + t)) -
    ((16*I)*Pi^2*k[2, 3])/(t*(s + t)) - ((8*I)*Pi^2*k[2, 3])/(ep*t*(s + t)) -
    (16*Pi^3*k[2, 3])/(3*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s]*k[2, 3])/
     (s*t) + ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (((8*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((16*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(s^2 + s*t) +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[2, 3])/t^2 - (16*Pi*HPL[{1}, -(t/s)]*k[2, 3])/
     (ep^2*t^2) - (16*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) -
    (((32*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    (16*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t^2) -
    ((16*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    (32*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    (((8*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*t) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep^2*t^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2) -
    (32*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    (24*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2) -
    (((52*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2) +
    (48*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    (((56*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*t^2) -
    (40*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(3*t^2) -
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*t) +
    (((80*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    ((10*I)*HPL[{1}, -(t/s)]^4*k[2, 3])/t^2 -
    (16*Pi*s*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) -
    (((16*I)/3)*Pi^2*s*HPL[{2}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (((16*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*t) -
    (48*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 -
    (16*Pi*HPL[{3}, -(t/s)]*k[2, 3])/t^2 - ((16*I)*HPL[{3}, -(t/s)]*k[2, 3])/
     (s*t) - ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((16*I)*s*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) +
    (32*Pi*s*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*Pi^2*k[2, 4])/(s + t)^2 + ((8*I)*Pi^2*k[2, 4])/(ep*(s + t)^2) -
    (8*Pi^3*k[2, 4])/(3*(s + t)^2) - (8*Pi^3*k[2, 4])/(3*ep*(s + t)^2) +
    ((2*I)*Pi^4*k[2, 4])/(s + t)^2 + ((16*I)*Pi^2*t*k[2, 4])/(s*(s + t)^2) +
    ((8*I)*Pi^2*t*k[2, 4])/(ep*s*(s + t)^2) -
    ((16*I)*Pi^2*HPL[{0}, s]*k[2, 4])/(s + t)^2 +
    (16*Pi^3*HPL[{0}, s]*k[2, 4])/(3*(s + t)^2) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*k[2, 4])/(s*(s + t)^2) +
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*(s + t)^2) +
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (8*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(3*(s + t)^2) -
    ((8*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (32*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep^2*(s + t)^2) -
    (8*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    (8*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) +
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) +
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)^2) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) +
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 4])/(ep*(s + t)^2) +
    (8*Pi*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*(s + t)^2) -
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*(s + t)^2) -
    (((32*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(s + t)^2 -
    (((4*I)/3)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s + t)^2 +
    (32*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*(s + t)^2) +
    (32*Pi*s*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    (16*Pi*s*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)^2) +
    ((8*I)*Pi^2*s*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    ((16*I)*Pi^2*t*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (s^2 + s*t) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/
     (s^2 + s*t) + (((16*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 + ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*t*(s + t)) +
    (24*Pi*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s^2 + s*t) +
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*t) +
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*s*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 - (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 + ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(s + t)^2 + ((20*I)*HPL[{2}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((32*I)*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (32*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*t*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((80*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (80*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*s*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((16*I)*t*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((80*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((40*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*Pi^2*k[3, 4])/s^2 - ((8*I)*Pi^2*k[3, 4])/(ep^2*s^2) -
    ((8*I)*Pi^2*k[3, 4])/(ep*s^2) + (((92*I)/45)*Pi^4*k[3, 4])/s^2 +
    (8*Pi^3*k[3, 4])/(3*s*(s + t)) - (8*Pi^3*t*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, s]*k[3, 4])/s^2 + ((16*I)*Pi^2*HPL[{0}, s]*k[3, 4])/
     (ep*s^2) - ((16*I)*Pi^2*HPL[{0}, s]^2*k[3, 4])/s^2 -
    (32*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (8*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(3*s*(s + t)) +
    (((16*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((8*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    (8*Pi^3*t*HPL[{0}, -(t/s)]*k[3, 4])/(3*s^2*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep^2*s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) -
    (8*Pi*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[3, 4])/s^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) +
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(s^2*(s + t)) +
    (((16*I)/3)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s^2*(s + t)) +
    (8*Pi*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*s^2*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/s^2 -
    (((4*I)/3)*HPL[{0}, -(t/s)]^4*k[3, 4])/s^2 -
    (((56*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((16*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2) +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(3*s^2) -
    (32*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) - (16*Pi*HPL[{1}, -(t/s)]*k[3, 4])/
     (ep*s*t) - ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    ((32*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s^2) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2) -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2) -
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    (((32*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep^2*s^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    (((40*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*t) -
    (24*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    ((48*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    (((56*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*s^2) -
    (((40*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*t) +
    (((80*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((40*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    ((10*I)*HPL[{1}, -(t/s)]^4*k[3, 4])/s^2 -
    (((8*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    (16*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(s*t) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    ((4*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/s^2 -
    ((32*I)*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*t*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    (16*Pi*t*HPL[{3}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 -
    ((48*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 -
    ((16*I)*HPL[{4}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (16*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*t*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    (16*Pi*t*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/s^2 -
    ((16*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/s^2 - ((16*I)*k[1, 2]*Zeta[3])/
     (ep*s^2) - (16*Pi*k[1, 2]*Zeta[3])/s^2 +
    ((32*I)*HPL[{0}, s]*k[1, 2]*Zeta[3])/s^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) +
    ((32*I)*t*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s^2*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/s^2 -
    ((16*I)*k[1, 3]*Zeta[3])/(ep*(s + t)^2) - (48*Pi*k[1, 3]*Zeta[3])/
     (s + t)^2 + ((16*I)*t*k[1, 3]*Zeta[3])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((32*I)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 -
    ((16*I)*k[1, 4]*Zeta[3])/(s*(s + t)) + ((16*I)*k[1, 4]*Zeta[3])/
     (t*(s + t)) + ((16*I)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/t^2 -
    ((16*I)*k[2, 3]*Zeta[3])/(s*(s + t)) + ((16*I)*k[2, 3]*Zeta[3])/
     (t*(s + t)) + ((16*I)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/t^2 -
    ((16*I)*k[2, 4]*Zeta[3])/(ep*(s + t)^2) - (48*Pi*k[2, 4]*Zeta[3])/
     (s + t)^2 + ((16*I)*t*k[2, 4]*Zeta[3])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((32*I)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 -
    ((16*I)*k[3, 4]*Zeta[3])/(ep*s^2) - (16*Pi*k[3, 4]*Zeta[3])/s^2 +
    ((32*I)*HPL[{0}, s]*k[3, 4]*Zeta[3])/s^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) +
    ((32*I)*t*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s^2*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/s^2

RNLC[1, 4][2, 3] = ((-16*I)*Pi^2*k[1, 2])/(s*(s + t)) -
    ((8*I)*Pi^2*k[1, 2])/(ep^2*s*(s + t)) - ((8*I)*Pi^2*k[1, 2])/
     (ep*s*(s + t)) - (16*Pi^3*k[1, 2])/(s*(s + t)) +
    (((58*I)/45)*Pi^4*k[1, 2])/(s*(s + t)) - (32*Pi^3*k[1, 2])/
     (3*t*(s + t)) - ((16*I)*Pi^2*t*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*Pi^2*t*k[1, 2])/(ep^2*s^2*(s + t)) - ((8*I)*Pi^2*t*k[1, 2])/
     (ep*s^2*(s + t)) - (8*Pi^3*t*k[1, 2])/(s^2*(s + t)) +
    (((58*I)/45)*Pi^4*t*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, s]*k[1, 2])/s^2 + ((16*I)*Pi^2*HPL[{0}, s]*k[1, 2])/
     (ep*s^2) - ((16*I)*Pi^2*HPL[{0}, s]^2*k[1, 2])/s^2 -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (((32*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (((56*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*Pi^2*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep^2*s*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    (((40*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep^2*s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) -
    (8*Pi*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    (((40*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 2])/s^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (((40*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) +
    (((56*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(s^2*(s + t)) +
    (((40*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s^2*(s + t)) -
    (((80*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/s^2 -
    ((10*I)*HPL[{0}, -(t/s)]^4*k[1, 2])/s^2 -
    (((16*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2) -
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) - (16*Pi*HPL[{1}, -(t/s)]*k[1, 2])/
     (ep*s*t) - (((16*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (((64*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s^2*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    (16*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    (((64*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (s^2*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/s^2 + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(ep*s^2) - ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    ((40*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep^2*s^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*t) -
    (16*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) +
    ((12*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*s^2) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(3*s^2) -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*t) +
    (((32*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 2])/s^2 -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (((8*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (((8*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    ((4*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/s^2 +
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((16*I)*t*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    (16*Pi*t*HPL[{3}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s^2) +
    (16*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((32*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*t) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((16*I)*Pi^2*k[1, 3])/(s + t)^2 + ((8*I)*Pi^2*k[1, 3])/(ep*(s + t)^2) -
    (32*Pi^3*k[1, 3])/(3*(s + t)^2) - (8*Pi^3*k[1, 3])/(3*ep*(s + t)^2) -
    (((32*I)/45)*Pi^4*k[1, 3])/(s + t)^2 - (32*Pi^3*s*k[1, 3])/
     (3*t*(s + t)^2) + ((16*I)*Pi^2*t*k[1, 3])/(s*(s + t)^2) +
    ((8*I)*Pi^2*t*k[1, 3])/(ep*s*(s + t)^2) -
    ((16*I)*Pi^2*HPL[{0}, s]*k[1, 3])/(s + t)^2 +
    (16*Pi^3*HPL[{0}, s]*k[1, 3])/(3*(s + t)^2) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*k[1, 3])/(s*(s + t)^2) +
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*(s + t)^2) +
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (((16*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (8*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(3*(s + t)^2) -
    ((16*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (32*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep^2*(s + t)^2) -
    (32*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    (24*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) -
    (((52*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) +
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)^2) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) +
    (48*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 3])/(s + t)^2 +
    (((40*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 3])/(ep*(s + t)^2) +
    (40*Pi*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*(s + t)^2) -
    (((40*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*(s + t)^2) -
    (((80*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(s + t)^2 -
    ((10*I)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s + t)^2 +
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (((56*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*(s + t)^2) +
    (32*Pi*s*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    (16*Pi*s*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)^2) +
    (((32*I)/3)*Pi^2*s*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    ((8*I)*Pi^2*t*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*t + t^2) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (32*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 + (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(s + t)^2 - ((32*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (24*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*s*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((16*I)*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 - (((40*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 + ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t) +
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*t) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*t) +
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (((16*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (32*Pi*s*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((32*I)*s*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 + ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 - (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 + ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(s + t)^2 + ((48*I)*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (32*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((32*I)*s*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    ((16*I)*t*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (16*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*t*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((16*I)*Pi^2*k[1, 4])/(s*(s + t)) - ((8*I)*Pi^2*k[1, 4])/(ep*s*(s + t)) -
    ((16*I)*Pi^2*k[1, 4])/(t*(s + t)) - ((8*I)*Pi^2*k[1, 4])/(ep*t*(s + t)) +
    (8*Pi^3*k[1, 4])/(3*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s]*k[1, 4])/
     (s*t) + ((16*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*t + t^2) -
    ((16*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{0}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(s^2 + s*t) +
    (((40*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 4])/t^2 - (16*Pi*HPL[{1}, -(t/s)]*k[1, 4])/
     (ep^2*t^2) - (16*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t^2) -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    (32*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (16*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) +
    (16*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) +
    ((8*I)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep^2*t^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 - (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (ep*t^2) - ((16*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*t^2) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(3*t^2) -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*t) +
    (((32*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 4])/t^2 -
    (16*Pi*s*HPL[{2}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    (16*Pi*s*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) +
    ((8*I)*Pi^2*s*HPL[{2}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 -
    ((20*I)*HPL[{2}, -(t/s)]^2*k[1, 4])/t^2 -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (80*Pi*s*HPL[{3}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (80*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*t) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((40*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/t^2 +
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((16*I)*Pi^2*k[2, 3])/(s*(s + t)) - ((8*I)*Pi^2*k[2, 3])/(ep*s*(s + t)) -
    ((16*I)*Pi^2*k[2, 3])/(t*(s + t)) - ((8*I)*Pi^2*k[2, 3])/(ep*t*(s + t)) +
    (8*Pi^3*k[2, 3])/(3*t*(s + t)) + ((16*I)*Pi^2*HPL[{0}, s]*k[2, 3])/
     (s*t) + ((16*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*t + t^2) -
    ((16*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{0}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(s^2 + s*t) +
    (((40*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[2, 3])/t^2 - (16*Pi*HPL[{1}, -(t/s)]*k[2, 3])/
     (ep^2*t^2) - (16*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t^2) -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    (32*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (16*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) +
    (16*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) +
    ((8*I)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep^2*t^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 - (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (ep*t^2) - ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*t^2) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(3*t^2) -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*t) +
    (((32*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 3])/t^2 -
    (16*Pi*s*HPL[{2}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    (16*Pi*s*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) +
    ((8*I)*Pi^2*s*HPL[{2}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 -
    ((20*I)*HPL[{2}, -(t/s)]^2*k[2, 3])/t^2 -
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (80*Pi*s*HPL[{3}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (80*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*t) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((40*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/t^2 +
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((16*I)*Pi^2*k[2, 4])/(s + t)^2 + ((8*I)*Pi^2*k[2, 4])/(ep*(s + t)^2) -
    (32*Pi^3*k[2, 4])/(3*(s + t)^2) - (8*Pi^3*k[2, 4])/(3*ep*(s + t)^2) -
    (((32*I)/45)*Pi^4*k[2, 4])/(s + t)^2 - (32*Pi^3*s*k[2, 4])/
     (3*t*(s + t)^2) + ((16*I)*Pi^2*t*k[2, 4])/(s*(s + t)^2) +
    ((8*I)*Pi^2*t*k[2, 4])/(ep*s*(s + t)^2) -
    ((16*I)*Pi^2*HPL[{0}, s]*k[2, 4])/(s + t)^2 +
    (16*Pi^3*HPL[{0}, s]*k[2, 4])/(3*(s + t)^2) -
    ((16*I)*Pi^2*t*HPL[{0}, s]*k[2, 4])/(s*(s + t)^2) +
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*(s + t)^2) +
    (16*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (((16*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (8*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(3*(s + t)^2) -
    ((16*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (32*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep^2*(s + t)^2) -
    (32*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    (24*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) -
    (((52*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) +
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)^2) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) +
    (48*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 4])/(s + t)^2 +
    (((40*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 4])/(ep*(s + t)^2) +
    (40*Pi*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*(s + t)^2) -
    (((40*I)/3)*t*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*(s + t)^2) -
    (((80*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(s + t)^2 -
    ((10*I)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s + t)^2 +
    (32*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (((56*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*(s + t)^2) +
    (32*Pi*s*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    (16*Pi*s*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)^2) +
    (((32*I)/3)*Pi^2*s*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    ((8*I)*Pi^2*t*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*t + t^2) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((8*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (32*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 + (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(s + t)^2 - ((32*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (24*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*s*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((16*I)*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 - (((40*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 + ((16*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t) +
    ((8*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*t) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*t) +
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (((16*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (32*Pi*s*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((32*I)*s*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 + ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 - (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 + ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(s + t)^2 + ((48*I)*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (32*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((32*I)*s*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    ((16*I)*t*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (16*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*t*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((16*I)*Pi^2*k[3, 4])/(s*(s + t)) - ((8*I)*Pi^2*k[3, 4])/
     (ep^2*s*(s + t)) - ((8*I)*Pi^2*k[3, 4])/(ep*s*(s + t)) -
    (16*Pi^3*k[3, 4])/(s*(s + t)) + (((58*I)/45)*Pi^4*k[3, 4])/(s*(s + t)) -
    (32*Pi^3*k[3, 4])/(3*t*(s + t)) - ((16*I)*Pi^2*t*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*Pi^2*t*k[3, 4])/(ep^2*s^2*(s + t)) - ((8*I)*Pi^2*t*k[3, 4])/
     (ep*s^2*(s + t)) - (8*Pi^3*t*k[3, 4])/(s^2*(s + t)) +
    (((58*I)/45)*Pi^4*t*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, s]*k[3, 4])/s^2 + ((16*I)*Pi^2*HPL[{0}, s]*k[3, 4])/
     (ep*s^2) - ((16*I)*Pi^2*HPL[{0}, s]^2*k[3, 4])/s^2 -
    (32*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (16*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (((32*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (((56*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*Pi^2*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep^2*s*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    (((40*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) -
    (8*Pi*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    (((40*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) -
    ((16*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[3, 4])/s^2 +
    (((16*I)/3)*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (((40*I)/3)*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) +
    (((56*I)/3)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(s^2*(s + t)) +
    (((40*I)/3)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s^2*(s + t)) -
    (((80*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/s^2 -
    ((10*I)*HPL[{0}, -(t/s)]^4*k[3, 4])/s^2 -
    (((16*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2) -
    (32*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) - (16*Pi*HPL[{1}, -(t/s)]*k[3, 4])/
     (ep*s*t) - (((16*I)/3)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    ((16*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    (32*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (((64*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    (16*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    (((64*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (s^2*(s + t)) + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/s^2 + ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(ep*s^2) - ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    ((40*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep^2*s^2) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((8*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*t) -
    (16*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) +
    ((12*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*s^2) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(3*s^2) -
    (((16*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*t) +
    (((32*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[3, 4])/s^2 -
    (16*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (((8*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (((8*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    ((24*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    (16*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    ((4*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/s^2 +
    ((16*I)*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((32*I)*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((16*I)*t*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    (16*Pi*t*HPL[{3}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{4}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s^2) +
    (16*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((32*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*t) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 +
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/s^2 +
    ((16*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/s^2 + ((16*I)*k[1, 2]*Zeta[3])/
     (s*(s + t)) - ((16*I)*k[1, 2]*Zeta[3])/(ep*s*(s + t)) -
    (16*Pi*k[1, 2]*Zeta[3])/(s*(s + t)) - ((16*I)*t*k[1, 2]*Zeta[3])/
     (ep*s^2*(s + t)) - (16*Pi*t*k[1, 2]*Zeta[3])/(s^2*(s + t)) +
    ((32*I)*HPL[{0}, s]*k[1, 2]*Zeta[3])/s^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) +
    ((32*I)*t*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s^2*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/s^2 +
    ((16*I)*k[1, 3]*Zeta[3])/(s + t)^2 - ((16*I)*k[1, 3]*Zeta[3])/
     (ep*(s + t)^2) + (16*Pi*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((16*I)*t*k[1, 3]*Zeta[3])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 -
    ((16*I)*k[1, 4]*Zeta[3])/(s*(s + t)) - ((16*I)*k[2, 3]*Zeta[3])/
     (s*(s + t)) + ((16*I)*k[2, 4]*Zeta[3])/(s + t)^2 -
    ((16*I)*k[2, 4]*Zeta[3])/(ep*(s + t)^2) + (16*Pi*k[2, 4]*Zeta[3])/
     (s + t)^2 + ((16*I)*t*k[2, 4]*Zeta[3])/(s*(s + t)^2) +
    ((32*I)*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((16*I)*k[3, 4]*Zeta[3])/(s*(s + t)) - ((16*I)*k[3, 4]*Zeta[3])/
     (ep*s*(s + t)) - (16*Pi*k[3, 4]*Zeta[3])/(s*(s + t)) -
    ((16*I)*t*k[3, 4]*Zeta[3])/(ep*s^2*(s + t)) - (16*Pi*t*k[3, 4]*Zeta[3])/
     (s^2*(s + t)) + ((32*I)*HPL[{0}, s]*k[3, 4]*Zeta[3])/s^2 +
    ((32*I)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) +
    ((32*I)*t*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s^2*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/s^2



(* Non-conformal S at Leading Color *)


SLC[a_,b_,c_,d_] := SLC[a,d,c,b] /; b > d
SLC[c_,1,a_,b_] := SLC[1,a,b,c]
SLC[b_,c_,1,a_] := SLC[1,a,b,c]
SLC[a_,b_,c_,1] := SLC[1,a,b,c]

SLC[1, 2, 3, 4] = ((-24*I)*k[1, 2])/(s*(s + t)) -
    ((3*I)*k[1, 2])/(ep^3*s*(s + t)) - ((6*I)*k[1, 2])/(ep^2*s*(s + t)) -
    ((12*I)*k[1, 2])/(ep*s*(s + t)) + (4*Pi*k[1, 2])/(s*(s + t)) +
    (Pi*k[1, 2])/(ep^2*s*(s + t)) + (2*Pi*k[1, 2])/(ep*s*(s + t)) +
    ((I/3)*Pi^2*k[1, 2])/(s*(s + t)) + ((I/6)*Pi^2*k[1, 2])/(ep*s*(s + t)) +
    (Pi^3*k[1, 2])/(2*s*(s + t)) + (((14*I)/45)*Pi^4*k[1, 2])/(s*(s + t)) -
    ((24*I)*k[1, 2])/(t*(s + t)) - ((3*I)*k[1, 2])/(ep^3*t*(s + t)) -
    ((6*I)*k[1, 2])/(ep^2*t*(s + t)) - ((12*I)*k[1, 2])/(ep*t*(s + t)) +
    (4*Pi*k[1, 2])/(t*(s + t)) + (Pi*k[1, 2])/(ep^2*t*(s + t)) +
    (2*Pi*k[1, 2])/(ep*t*(s + t)) + ((I/3)*Pi^2*k[1, 2])/(t*(s + t)) +
    ((I/6)*Pi^2*k[1, 2])/(ep*t*(s + t)) - (Pi^3*k[1, 2])/(6*t*(s + t)) +
    (((14*I)/45)*Pi^4*t*k[1, 2])/(s^2*(s + t)) + ((24*I)*HPL[{0}, s]*k[1, 2])/
     (s*t) + ((6*I)*HPL[{0}, s]*k[1, 2])/(ep^2*s*t) +
    ((12*I)*HPL[{0}, s]*k[1, 2])/(ep*s*t) - (4*Pi*HPL[{0}, s]*k[1, 2])/
     (s*t) - (2*Pi*HPL[{0}, s]*k[1, 2])/(ep*s*t) -
    ((I/3)*Pi^2*HPL[{0}, s]*k[1, 2])/(s*t) - ((12*I)*HPL[{0}, s]^2*k[1, 2])/
     (s*t) - ((6*I)*HPL[{0}, s]^2*k[1, 2])/(ep*s*t) +
    (2*Pi*HPL[{0}, s]^2*k[1, 2])/(s*t) + ((4*I)*HPL[{0}, s]^3*k[1, 2])/
     (s*t) + ((20*I)*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((5*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    ((10*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (12*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (6*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (((25*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (2*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(3*s*(s + t)) +
    ((20*I)*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((5*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) +
    ((10*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (2*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    ((I/6)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (2*Pi^3*t*HPL[{0}, -(t/s)]*k[1, 2])/(3*s^2*(s + t)) -
    ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) +
    (5*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*t*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(t*(s + t)) +
    ((I/3)*Pi^2*t*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((I/3)*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]^3*k[1, 2])/(t*(s + t)) +
    (2*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*s^2*(s + t)) -
    ((I/6)*HPL[{0}, -(t/s)]^4*k[1, 2])/s^2 +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(3*s^2) +
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (((2*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (s^2*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    (2*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (2*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (((2*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    (I*HPL[{2}, -(t/s)]^2*k[1, 2])/s^2 - ((2*I)*HPL[{3}, -(t/s)]*k[1, 2])/
     (s*(s + t)) - (4*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((2*I)*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (4*Pi*t*HPL[{3}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 -
    ((8*I)*HPL[{4}, -(t/s)]*k[1, 2])/s^2 + (4*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/
     s^2 - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/s^2 - ((48*I)*k[1, 3])/(s + t)^2 -
    ((6*I)*k[1, 3])/(ep^3*(s + t)^2) - ((12*I)*k[1, 3])/(ep^2*(s + t)^2) -
    ((24*I)*k[1, 3])/(ep*(s + t)^2) + (24*Pi*k[1, 3])/(s + t)^2 +
    (6*Pi*k[1, 3])/(ep^2*(s + t)^2) + (12*Pi*k[1, 3])/(ep*(s + t)^2) +
    (((26*I)/3)*Pi^2*k[1, 3])/(s + t)^2 + (((13*I)/3)*Pi^2*k[1, 3])/
     (ep*(s + t)^2) - (11*Pi^3*k[1, 3])/(3*(s + t)^2) -
    (2*Pi^3*k[1, 3])/(3*ep*(s + t)^2) - (((19*I)/30)*Pi^4*k[1, 3])/
     (s + t)^2 - ((24*I)*s*k[1, 3])/(t*(s + t)^2) -
    ((3*I)*s*k[1, 3])/(ep^3*t*(s + t)^2) - ((6*I)*s*k[1, 3])/
     (ep^2*t*(s + t)^2) - ((12*I)*s*k[1, 3])/(ep*t*(s + t)^2) +
    (4*Pi*s*k[1, 3])/(t*(s + t)^2) + (Pi*s*k[1, 3])/(ep^2*t*(s + t)^2) +
    (2*Pi*s*k[1, 3])/(ep*t*(s + t)^2) + ((I/3)*Pi^2*s*k[1, 3])/
     (t*(s + t)^2) + ((I/6)*Pi^2*s*k[1, 3])/(ep*t*(s + t)^2) -
    (Pi^3*s*k[1, 3])/(6*t*(s + t)^2) - ((24*I)*t*k[1, 3])/(s*(s + t)^2) -
    ((3*I)*t*k[1, 3])/(ep^3*s*(s + t)^2) - ((6*I)*t*k[1, 3])/
     (ep^2*s*(s + t)^2) - ((12*I)*t*k[1, 3])/(ep*s*(s + t)^2) +
    (20*Pi*t*k[1, 3])/(s*(s + t)^2) + (5*Pi*t*k[1, 3])/(ep^2*s*(s + t)^2) +
    (10*Pi*t*k[1, 3])/(ep*s*(s + t)^2) + (((25*I)/3)*Pi^2*t*k[1, 3])/
     (s*(s + t)^2) + (((25*I)/6)*Pi^2*t*k[1, 3])/(ep*s*(s + t)^2) -
    (17*Pi^3*t*k[1, 3])/(6*s*(s + t)^2) + ((48*I)*HPL[{0}, s]*k[1, 3])/
     (s + t)^2 + ((12*I)*HPL[{0}, s]*k[1, 3])/(ep^2*(s + t)^2) +
    ((24*I)*HPL[{0}, s]*k[1, 3])/(ep*(s + t)^2) - (24*Pi*HPL[{0}, s]*k[1, 3])/
     (s + t)^2 - (12*Pi*HPL[{0}, s]*k[1, 3])/(ep*(s + t)^2) -
    (((26*I)/3)*Pi^2*HPL[{0}, s]*k[1, 3])/(s + t)^2 +
    (4*Pi^3*HPL[{0}, s]*k[1, 3])/(3*(s + t)^2) +
    ((24*I)*s*HPL[{0}, s]*k[1, 3])/(t*(s + t)^2) +
    ((6*I)*s*HPL[{0}, s]*k[1, 3])/(ep^2*t*(s + t)^2) +
    ((12*I)*s*HPL[{0}, s]*k[1, 3])/(ep*t*(s + t)^2) -
    (4*Pi*s*HPL[{0}, s]*k[1, 3])/(t*(s + t)^2) - (2*Pi*s*HPL[{0}, s]*k[1, 3])/
     (ep*t*(s + t)^2) - ((I/3)*Pi^2*s*HPL[{0}, s]*k[1, 3])/(t*(s + t)^2) +
    ((24*I)*t*HPL[{0}, s]*k[1, 3])/(s*(s + t)^2) +
    ((6*I)*t*HPL[{0}, s]*k[1, 3])/(ep^2*s*(s + t)^2) +
    ((12*I)*t*HPL[{0}, s]*k[1, 3])/(ep*s*(s + t)^2) -
    (20*Pi*t*HPL[{0}, s]*k[1, 3])/(s*(s + t)^2) -
    (10*Pi*t*HPL[{0}, s]*k[1, 3])/(ep*s*(s + t)^2) -
    (((25*I)/3)*Pi^2*t*HPL[{0}, s]*k[1, 3])/(s*(s + t)^2) -
    ((12*I)*HPL[{0}, s]^2*k[1, 3])/(s*(s + t)) -
    ((6*I)*HPL[{0}, s]^2*k[1, 3])/(ep*s*(s + t)) +
    (10*Pi*HPL[{0}, s]^2*k[1, 3])/(s*(s + t)) -
    ((12*I)*HPL[{0}, s]^2*k[1, 3])/(t*(s + t)) -
    ((6*I)*HPL[{0}, s]^2*k[1, 3])/(ep*t*(s + t)) +
    (2*Pi*HPL[{0}, s]^2*k[1, 3])/(t*(s + t)) + ((4*I)*HPL[{0}, s]^3*k[1, 3])/
     (s*t) + ((24*I)*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((6*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*(s + t)^2) +
    ((12*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (4*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*(s + t)^2) +
    (((5*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((4*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (5*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(3*(s + t)^2) +
    ((20*I)*s*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    ((5*I)*s*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)^2) +
    ((10*I)*s*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)^2) -
    (4*Pi*s*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    (2*Pi*s*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)^2) -
    ((I/6)*Pi^2*s*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    ((4*I)*t*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    (I*t*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)^2) +
    ((2*I)*t*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)^2) -
    (4*Pi*t*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (2*Pi*t*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)^2) -
    (((13*I)/6)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((20*I)*s*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((10*I)*s*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)^2) +
    (4*Pi*s*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((4*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)^2) +
    (4*Pi*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((10*I)*s*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    ((2*I)*t*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((12*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep^2*(s + t)^2) -
    ((6*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) -
    (2*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    (3*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) -
    (((7*I)/2)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    ((8*I)*s*HPL[{0}, -(t/s)]^2*k[1, 3])/(t*(s + t)^2) -
    ((4*I)*s*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*t*(s + t)^2) +
    (2*Pi*s*HPL[{0}, -(t/s)]^2*k[1, 3])/(t*(s + t)^2) -
    (Pi*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) +
    ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) +
    (6*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((8*I)*s*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(t*(s + t)^2) -
    ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    (((14*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 3])/(s + t)^2 +
    (((7*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 3])/(ep*(s + t)^2) +
    (Pi*HPL[{0}, -(t/s)]^3*k[1, 3])/(s + t)^2 +
    ((2*I)*s*HPL[{0}, -(t/s)]^3*k[1, 3])/(t*(s + t)^2) +
    ((I/3)*t*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*(s + t)^2) -
    (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(s + t)^2 -
    (((17*I)/12)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s + t)^2 +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*(s + t)^2) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((4*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (2*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    (2*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    (3*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (I*s*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    (I*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 - (((7*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/
     (s + t)^2 + (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s + t)^2 - (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s + t)^2 + (8*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (4*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) +
    ((4*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (2*Pi*s*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    (2*Pi*t*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    ((2*I)*s*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((2*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s + t)^2 + (I*HPL[{2}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((8*I)*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((4*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (6*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((2*I)*s*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    ((2*I)*t*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((4*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (4*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((24*I)*k[1, 4])/(s*(s + t)) - ((3*I)*k[1, 4])/(ep^3*s*(s + t)) -
    ((6*I)*k[1, 4])/(ep^2*s*(s + t)) - ((12*I)*k[1, 4])/(ep*s*(s + t)) +
    (20*Pi*k[1, 4])/(s*(s + t)) + (5*Pi*k[1, 4])/(ep^2*s*(s + t)) +
    (10*Pi*k[1, 4])/(ep*s*(s + t)) + (((25*I)/3)*Pi^2*k[1, 4])/(s*(s + t)) +
    (((25*I)/6)*Pi^2*k[1, 4])/(ep*s*(s + t)) - (17*Pi^3*k[1, 4])/
     (6*s*(s + t)) - ((24*I)*k[1, 4])/(t*(s + t)) -
    ((3*I)*k[1, 4])/(ep^3*t*(s + t)) - ((6*I)*k[1, 4])/(ep^2*t*(s + t)) -
    ((12*I)*k[1, 4])/(ep*t*(s + t)) + (20*Pi*k[1, 4])/(t*(s + t)) +
    (5*Pi*k[1, 4])/(ep^2*t*(s + t)) + (10*Pi*k[1, 4])/(ep*t*(s + t)) +
    (((25*I)/3)*Pi^2*k[1, 4])/(t*(s + t)) + (((25*I)/6)*Pi^2*k[1, 4])/
     (ep*t*(s + t)) - (13*Pi^3*k[1, 4])/(6*t*(s + t)) +
    ((24*I)*HPL[{0}, s]*k[1, 4])/(s*t) + ((6*I)*HPL[{0}, s]*k[1, 4])/
     (ep^2*s*t) + ((12*I)*HPL[{0}, s]*k[1, 4])/(ep*s*t) -
    (20*Pi*HPL[{0}, s]*k[1, 4])/(s*t) - (10*Pi*HPL[{0}, s]*k[1, 4])/
     (ep*s*t) - (((25*I)/3)*Pi^2*HPL[{0}, s]*k[1, 4])/(s*t) -
    ((12*I)*HPL[{0}, s]^2*k[1, 4])/(s*t) - ((6*I)*HPL[{0}, s]^2*k[1, 4])/
     (ep*s*t) + (10*Pi*HPL[{0}, s]^2*k[1, 4])/(s*t) +
    ((4*I)*HPL[{0}, s]^3*k[1, 4])/(s*t) + ((4*I)*HPL[{0}, -(t/s)]*k[1, 4])/
     (s*(s + t)) + (I*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (2*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (((13*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (I*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (12*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (6*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (((37*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) -
    (Pi*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((I/3)*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]^3*k[1, 4])/(t*(s + t)) +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t^2) -
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/t^2 -
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 +
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    (2*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (2*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    (I*HPL[{2}, -(t/s)]^2*k[1, 4])/t^2 + ((2*I)*HPL[{3}, -(t/s)]*k[1, 4])/
     (s*(s + t)) - ((2*I)*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/t^2 +
    (4*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/t^2 - ((24*I)*k[2, 3])/(s*(s + t)) -
    ((3*I)*k[2, 3])/(ep^3*s*(s + t)) - ((6*I)*k[2, 3])/(ep^2*s*(s + t)) -
    ((12*I)*k[2, 3])/(ep*s*(s + t)) + (20*Pi*k[2, 3])/(s*(s + t)) +
    (5*Pi*k[2, 3])/(ep^2*s*(s + t)) + (10*Pi*k[2, 3])/(ep*s*(s + t)) +
    (((25*I)/3)*Pi^2*k[2, 3])/(s*(s + t)) + (((25*I)/6)*Pi^2*k[2, 3])/
     (ep*s*(s + t)) - (17*Pi^3*k[2, 3])/(6*s*(s + t)) -
    ((24*I)*k[2, 3])/(t*(s + t)) - ((3*I)*k[2, 3])/(ep^3*t*(s + t)) -
    ((6*I)*k[2, 3])/(ep^2*t*(s + t)) - ((12*I)*k[2, 3])/(ep*t*(s + t)) +
    (20*Pi*k[2, 3])/(t*(s + t)) + (5*Pi*k[2, 3])/(ep^2*t*(s + t)) +
    (10*Pi*k[2, 3])/(ep*t*(s + t)) + (((25*I)/3)*Pi^2*k[2, 3])/(t*(s + t)) +
    (((25*I)/6)*Pi^2*k[2, 3])/(ep*t*(s + t)) - (13*Pi^3*k[2, 3])/
     (6*t*(s + t)) + ((24*I)*HPL[{0}, s]*k[2, 3])/(s*t) +
    ((6*I)*HPL[{0}, s]*k[2, 3])/(ep^2*s*t) + ((12*I)*HPL[{0}, s]*k[2, 3])/
     (ep*s*t) - (20*Pi*HPL[{0}, s]*k[2, 3])/(s*t) -
    (10*Pi*HPL[{0}, s]*k[2, 3])/(ep*s*t) -
    (((25*I)/3)*Pi^2*HPL[{0}, s]*k[2, 3])/(s*t) -
    ((12*I)*HPL[{0}, s]^2*k[2, 3])/(s*t) - ((6*I)*HPL[{0}, s]^2*k[2, 3])/
     (ep*s*t) + (10*Pi*HPL[{0}, s]^2*k[2, 3])/(s*t) +
    ((4*I)*HPL[{0}, s]^3*k[2, 3])/(s*t) + ((4*I)*HPL[{0}, -(t/s)]*k[2, 3])/
     (s*(s + t)) + (I*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (2*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (((13*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (I*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (12*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (6*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (((37*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) -
    (Pi*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((I/3)*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]^3*k[2, 3])/(t*(s + t)) +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t^2) -
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/t^2 -
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 +
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    (2*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (2*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    (I*HPL[{2}, -(t/s)]^2*k[2, 3])/t^2 + ((2*I)*HPL[{3}, -(t/s)]*k[2, 3])/
     (s*(s + t)) - ((2*I)*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/t^2 +
    (4*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/t^2 - ((48*I)*k[2, 4])/(s + t)^2 -
    ((6*I)*k[2, 4])/(ep^3*(s + t)^2) - ((12*I)*k[2, 4])/(ep^2*(s + t)^2) -
    ((24*I)*k[2, 4])/(ep*(s + t)^2) + (24*Pi*k[2, 4])/(s + t)^2 +
    (6*Pi*k[2, 4])/(ep^2*(s + t)^2) + (12*Pi*k[2, 4])/(ep*(s + t)^2) +
    (((26*I)/3)*Pi^2*k[2, 4])/(s + t)^2 + (((13*I)/3)*Pi^2*k[2, 4])/
     (ep*(s + t)^2) - (11*Pi^3*k[2, 4])/(3*(s + t)^2) -
    (2*Pi^3*k[2, 4])/(3*ep*(s + t)^2) - (((19*I)/30)*Pi^4*k[2, 4])/
     (s + t)^2 - ((24*I)*s*k[2, 4])/(t*(s + t)^2) -
    ((3*I)*s*k[2, 4])/(ep^3*t*(s + t)^2) - ((6*I)*s*k[2, 4])/
     (ep^2*t*(s + t)^2) - ((12*I)*s*k[2, 4])/(ep*t*(s + t)^2) +
    (4*Pi*s*k[2, 4])/(t*(s + t)^2) + (Pi*s*k[2, 4])/(ep^2*t*(s + t)^2) +
    (2*Pi*s*k[2, 4])/(ep*t*(s + t)^2) + ((I/3)*Pi^2*s*k[2, 4])/
     (t*(s + t)^2) + ((I/6)*Pi^2*s*k[2, 4])/(ep*t*(s + t)^2) -
    (Pi^3*s*k[2, 4])/(6*t*(s + t)^2) - ((24*I)*t*k[2, 4])/(s*(s + t)^2) -
    ((3*I)*t*k[2, 4])/(ep^3*s*(s + t)^2) - ((6*I)*t*k[2, 4])/
     (ep^2*s*(s + t)^2) - ((12*I)*t*k[2, 4])/(ep*s*(s + t)^2) +
    (20*Pi*t*k[2, 4])/(s*(s + t)^2) + (5*Pi*t*k[2, 4])/(ep^2*s*(s + t)^2) +
    (10*Pi*t*k[2, 4])/(ep*s*(s + t)^2) + (((25*I)/3)*Pi^2*t*k[2, 4])/
     (s*(s + t)^2) + (((25*I)/6)*Pi^2*t*k[2, 4])/(ep*s*(s + t)^2) -
    (17*Pi^3*t*k[2, 4])/(6*s*(s + t)^2) + ((48*I)*HPL[{0}, s]*k[2, 4])/
     (s + t)^2 + ((12*I)*HPL[{0}, s]*k[2, 4])/(ep^2*(s + t)^2) +
    ((24*I)*HPL[{0}, s]*k[2, 4])/(ep*(s + t)^2) - (24*Pi*HPL[{0}, s]*k[2, 4])/
     (s + t)^2 - (12*Pi*HPL[{0}, s]*k[2, 4])/(ep*(s + t)^2) -
    (((26*I)/3)*Pi^2*HPL[{0}, s]*k[2, 4])/(s + t)^2 +
    (4*Pi^3*HPL[{0}, s]*k[2, 4])/(3*(s + t)^2) +
    ((24*I)*s*HPL[{0}, s]*k[2, 4])/(t*(s + t)^2) +
    ((6*I)*s*HPL[{0}, s]*k[2, 4])/(ep^2*t*(s + t)^2) +
    ((12*I)*s*HPL[{0}, s]*k[2, 4])/(ep*t*(s + t)^2) -
    (4*Pi*s*HPL[{0}, s]*k[2, 4])/(t*(s + t)^2) - (2*Pi*s*HPL[{0}, s]*k[2, 4])/
     (ep*t*(s + t)^2) - ((I/3)*Pi^2*s*HPL[{0}, s]*k[2, 4])/(t*(s + t)^2) +
    ((24*I)*t*HPL[{0}, s]*k[2, 4])/(s*(s + t)^2) +
    ((6*I)*t*HPL[{0}, s]*k[2, 4])/(ep^2*s*(s + t)^2) +
    ((12*I)*t*HPL[{0}, s]*k[2, 4])/(ep*s*(s + t)^2) -
    (20*Pi*t*HPL[{0}, s]*k[2, 4])/(s*(s + t)^2) -
    (10*Pi*t*HPL[{0}, s]*k[2, 4])/(ep*s*(s + t)^2) -
    (((25*I)/3)*Pi^2*t*HPL[{0}, s]*k[2, 4])/(s*(s + t)^2) -
    ((12*I)*HPL[{0}, s]^2*k[2, 4])/(s*(s + t)) -
    ((6*I)*HPL[{0}, s]^2*k[2, 4])/(ep*s*(s + t)) +
    (10*Pi*HPL[{0}, s]^2*k[2, 4])/(s*(s + t)) -
    ((12*I)*HPL[{0}, s]^2*k[2, 4])/(t*(s + t)) -
    ((6*I)*HPL[{0}, s]^2*k[2, 4])/(ep*t*(s + t)) +
    (2*Pi*HPL[{0}, s]^2*k[2, 4])/(t*(s + t)) + ((4*I)*HPL[{0}, s]^3*k[2, 4])/
     (s*t) + ((24*I)*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((6*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*(s + t)^2) +
    ((12*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (4*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*(s + t)^2) +
    (((5*I)/3)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((4*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (5*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(3*(s + t)^2) +
    ((20*I)*s*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    ((5*I)*s*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)^2) +
    ((10*I)*s*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)^2) -
    (4*Pi*s*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    (2*Pi*s*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)^2) -
    ((I/6)*Pi^2*s*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    ((4*I)*t*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    (I*t*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)^2) +
    ((2*I)*t*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)^2) -
    (4*Pi*t*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (2*Pi*t*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)^2) -
    (((13*I)/6)*Pi^2*t*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((8*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((20*I)*s*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((10*I)*s*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)^2) +
    (4*Pi*s*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((4*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((2*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)^2) +
    (4*Pi*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((12*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (8*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((10*I)*s*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    ((2*I)*t*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((12*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep^2*(s + t)^2) -
    ((6*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) -
    (2*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    (3*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) -
    (((7*I)/2)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    ((8*I)*s*HPL[{0}, -(t/s)]^2*k[2, 4])/(t*(s + t)^2) -
    ((4*I)*s*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*t*(s + t)^2) +
    (2*Pi*s*HPL[{0}, -(t/s)]^2*k[2, 4])/(t*(s + t)^2) -
    (Pi*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) +
    ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) +
    (6*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((8*I)*s*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(t*(s + t)^2) -
    ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    (((14*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 4])/(s + t)^2 +
    (((7*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 4])/(ep*(s + t)^2) +
    (Pi*HPL[{0}, -(t/s)]^3*k[2, 4])/(s + t)^2 +
    ((2*I)*s*HPL[{0}, -(t/s)]^3*k[2, 4])/(t*(s + t)^2) +
    ((I/3)*t*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*(s + t)^2) -
    (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(s + t)^2 -
    (((17*I)/12)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s + t)^2 +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*(s + t)^2) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((4*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (2*Pi*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    (2*Pi*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    (8*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((2*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    (3*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (I*s*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    (I*t*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 - (((7*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/
     (s + t)^2 + (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s + t)^2 - (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s + t)^2 + (8*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (4*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) +
    ((4*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (2*Pi*s*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    (2*Pi*t*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    ((2*I)*s*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((2*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s + t)^2 + (I*HPL[{2}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((8*I)*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((4*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (6*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((2*I)*s*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    ((2*I)*t*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((4*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (4*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((24*I)*k[3, 4])/(s*(s + t)) - ((3*I)*k[3, 4])/(ep^3*s*(s + t)) -
    ((6*I)*k[3, 4])/(ep^2*s*(s + t)) - ((12*I)*k[3, 4])/(ep*s*(s + t)) +
    (4*Pi*k[3, 4])/(s*(s + t)) + (Pi*k[3, 4])/(ep^2*s*(s + t)) +
    (2*Pi*k[3, 4])/(ep*s*(s + t)) + ((I/3)*Pi^2*k[3, 4])/(s*(s + t)) +
    ((I/6)*Pi^2*k[3, 4])/(ep*s*(s + t)) + (Pi^3*k[3, 4])/(2*s*(s + t)) +
    (((14*I)/45)*Pi^4*k[3, 4])/(s*(s + t)) - ((24*I)*k[3, 4])/(t*(s + t)) -
    ((3*I)*k[3, 4])/(ep^3*t*(s + t)) - ((6*I)*k[3, 4])/(ep^2*t*(s + t)) -
    ((12*I)*k[3, 4])/(ep*t*(s + t)) + (4*Pi*k[3, 4])/(t*(s + t)) +
    (Pi*k[3, 4])/(ep^2*t*(s + t)) + (2*Pi*k[3, 4])/(ep*t*(s + t)) +
    ((I/3)*Pi^2*k[3, 4])/(t*(s + t)) + ((I/6)*Pi^2*k[3, 4])/(ep*t*(s + t)) -
    (Pi^3*k[3, 4])/(6*t*(s + t)) + (((14*I)/45)*Pi^4*t*k[3, 4])/
     (s^2*(s + t)) + ((24*I)*HPL[{0}, s]*k[3, 4])/(s*t) +
    ((6*I)*HPL[{0}, s]*k[3, 4])/(ep^2*s*t) + ((12*I)*HPL[{0}, s]*k[3, 4])/
     (ep*s*t) - (4*Pi*HPL[{0}, s]*k[3, 4])/(s*t) -
    (2*Pi*HPL[{0}, s]*k[3, 4])/(ep*s*t) - ((I/3)*Pi^2*HPL[{0}, s]*k[3, 4])/
     (s*t) - ((12*I)*HPL[{0}, s]^2*k[3, 4])/(s*t) -
    ((6*I)*HPL[{0}, s]^2*k[3, 4])/(ep*s*t) + (2*Pi*HPL[{0}, s]^2*k[3, 4])/
     (s*t) + ((4*I)*HPL[{0}, s]^3*k[3, 4])/(s*t) +
    ((20*I)*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((5*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    ((10*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (12*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (6*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (((25*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (2*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(3*s*(s + t)) +
    ((20*I)*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((5*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) +
    ((10*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (2*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    ((I/6)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    (2*Pi^3*t*HPL[{0}, -(t/s)]*k[3, 4])/(3*s^2*(s + t)) -
    ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (12*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (4*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) +
    (5*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*t*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(t*(s + t)) +
    ((I/3)*Pi^2*t*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((I/3)*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (2*Pi*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]^3*k[3, 4])/(t*(s + t)) +
    (2*Pi*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*s^2*(s + t)) -
    ((I/6)*HPL[{0}, -(t/s)]^4*k[3, 4])/s^2 +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(3*s^2) +
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    (((2*I)/3)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (s^2*(s + t)) + (2*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (((2*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    (2*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    (2*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (2*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (((2*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    (I*HPL[{2}, -(t/s)]^2*k[3, 4])/s^2 - ((2*I)*HPL[{3}, -(t/s)]*k[3, 4])/
     (s*(s + t)) - (4*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((2*I)*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (4*Pi*t*HPL[{3}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 -
    ((8*I)*HPL[{4}, -(t/s)]*k[3, 4])/s^2 + (4*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/
     s^2 - ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/s^2 + ((14*I)*k[1, 2]*Zeta[3])/
     (s*(s + t)) - (4*Pi*k[1, 2]*Zeta[3])/(s*(s + t)) +
    ((10*I)*k[1, 2]*Zeta[3])/(t*(s + t)) - (4*Pi*t*k[1, 2]*Zeta[3])/
     (s^2*(s + t)) + ((4*I)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) +
    ((4*I)*t*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s^2*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/s^2 +
    ((16*I)*k[1, 3]*Zeta[3])/(s + t)^2 - ((4*I)*k[1, 3]*Zeta[3])/
     (ep*(s + t)^2) + (2*Pi*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((10*I)*s*k[1, 3]*Zeta[3])/(t*(s + t)^2) + ((10*I)*t*k[1, 3]*Zeta[3])/
     (s*(s + t)^2) + ((8*I)*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((6*I)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 +
    ((10*I)*k[1, 4]*Zeta[3])/(s*(s + t)) + ((14*I)*k[1, 4]*Zeta[3])/
     (t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/t^2 +
    ((10*I)*k[2, 3]*Zeta[3])/(s*(s + t)) + ((14*I)*k[2, 3]*Zeta[3])/
     (t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/t^2 +
    ((16*I)*k[2, 4]*Zeta[3])/(s + t)^2 - ((4*I)*k[2, 4]*Zeta[3])/
     (ep*(s + t)^2) + (2*Pi*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((10*I)*s*k[2, 4]*Zeta[3])/(t*(s + t)^2) + ((10*I)*t*k[2, 4]*Zeta[3])/
     (s*(s + t)^2) + ((8*I)*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((6*I)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((4*I)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 +
    ((14*I)*k[3, 4]*Zeta[3])/(s*(s + t)) - (4*Pi*k[3, 4]*Zeta[3])/
     (s*(s + t)) + ((10*I)*k[3, 4]*Zeta[3])/(t*(s + t)) -
    (4*Pi*t*k[3, 4]*Zeta[3])/(s^2*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) +
    ((4*I)*t*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s^2*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/s^2

SLC[1, 2, 4, 3] = ((24*I)*k[1, 2])/(s*(s + t)) +
    ((3*I)*k[1, 2])/(ep^3*s*(s + t)) + ((6*I)*k[1, 2])/(ep^2*s*(s + t)) +
    ((12*I)*k[1, 2])/(ep*s*(s + t)) - (4*Pi*k[1, 2])/(s*(s + t)) -
    (Pi*k[1, 2])/(ep^2*s*(s + t)) - (2*Pi*k[1, 2])/(ep*s*(s + t)) -
    ((I/3)*Pi^2*k[1, 2])/(s*(s + t)) - ((I/6)*Pi^2*k[1, 2])/(ep*s*(s + t)) -
    (Pi^3*k[1, 2])/(6*s*(s + t)) + (((11*I)/90)*Pi^4*k[1, 2])/(s*(s + t)) +
    (((11*I)/90)*Pi^4*t*k[1, 2])/(s^2*(s + t)) - ((24*I)*HPL[{0}, s]*k[1, 2])/
     (s*(s + t)) - ((6*I)*HPL[{0}, s]*k[1, 2])/(ep^2*s*(s + t)) -
    ((12*I)*HPL[{0}, s]*k[1, 2])/(ep*s*(s + t)) + (4*Pi*HPL[{0}, s]*k[1, 2])/
     (s*(s + t)) + (2*Pi*HPL[{0}, s]*k[1, 2])/(ep*s*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, s]*k[1, 2])/(s*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[1, 2])/(s*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[1, 2])/(ep*s*(s + t)) -
    (2*Pi*HPL[{0}, s]^2*k[1, 2])/(s*(s + t)) - ((4*I)*HPL[{0}, s]^3*k[1, 2])/
     (s*(s + t)) + ((20*I)*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((5*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    ((10*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (6*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (((25*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    ((4*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (12*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) -
    (5*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*t*(s + t)) -
    (3*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/(t*(s + t)) +
    ((I/3)*Pi^2*t*HPL[{1}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    (2*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(3*s^2) -
    ((I/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*(s + t)) -
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) -
    ((I/6)*HPL[{1}, -(t/s)]^4*k[1, 2])/s^2 - (2*Pi*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (4*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (((2*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    (I*HPL[{2}, -(t/s)]^2*k[1, 2])/s^2 - (4*Pi*HPL[{3}, -(t/s)]*k[1, 2])/
     s^2 + (4*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/s^2 +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/s^2 + ((24*I)*k[1, 3])/(s + t)^2 +
    ((3*I)*k[1, 3])/(ep^3*(s + t)^2) + ((6*I)*k[1, 3])/(ep^2*(s + t)^2) +
    ((12*I)*k[1, 3])/(ep*(s + t)^2) - (20*Pi*k[1, 3])/(s + t)^2 -
    (5*Pi*k[1, 3])/(ep^2*(s + t)^2) - (10*Pi*k[1, 3])/(ep*(s + t)^2) -
    (((25*I)/3)*Pi^2*k[1, 3])/(s + t)^2 - (((25*I)/6)*Pi^2*k[1, 3])/
     (ep*(s + t)^2) + (5*Pi^3*k[1, 3])/(2*(s + t)^2) +
    (((11*I)/90)*Pi^4*k[1, 3])/(s + t)^2 + ((24*I)*t*k[1, 3])/(s*(s + t)^2) +
    ((3*I)*t*k[1, 3])/(ep^3*s*(s + t)^2) + ((6*I)*t*k[1, 3])/
     (ep^2*s*(s + t)^2) + ((12*I)*t*k[1, 3])/(ep*s*(s + t)^2) -
    (20*Pi*t*k[1, 3])/(s*(s + t)^2) - (5*Pi*t*k[1, 3])/(ep^2*s*(s + t)^2) -
    (10*Pi*t*k[1, 3])/(ep*s*(s + t)^2) - (((25*I)/3)*Pi^2*t*k[1, 3])/
     (s*(s + t)^2) - (((25*I)/6)*Pi^2*t*k[1, 3])/(ep*s*(s + t)^2) +
    (5*Pi^3*t*k[1, 3])/(2*s*(s + t)^2) - ((24*I)*HPL[{0}, s]*k[1, 3])/
     (s*(s + t)) - ((6*I)*HPL[{0}, s]*k[1, 3])/(ep^2*s*(s + t)) -
    ((12*I)*HPL[{0}, s]*k[1, 3])/(ep*s*(s + t)) + (20*Pi*HPL[{0}, s]*k[1, 3])/
     (s*(s + t)) + (10*Pi*HPL[{0}, s]*k[1, 3])/(ep*s*(s + t)) +
    (((25*I)/3)*Pi^2*HPL[{0}, s]*k[1, 3])/(s*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[1, 3])/(s*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[1, 3])/(ep*s*(s + t)) -
    (10*Pi*HPL[{0}, s]^2*k[1, 3])/(s*(s + t)) - ((4*I)*HPL[{0}, s]^3*k[1, 3])/
     (s*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (I*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (2*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (((13*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (8*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((4*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (Pi*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*t*(s + t)) +
    (3*Pi*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) +
    ((I/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*(s + t)) +
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) +
    (6*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    (4*Pi*s*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)^2) +
    (2*Pi*t*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)^2) -
    (I*HPL[{2}, -(t/s)]^2*k[1, 3])/(s + t)^2 -
    (4*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((24*I)*k[1, 4])/(s*(s + t)) + ((3*I)*k[1, 4])/(ep^3*s*(s + t)) +
    ((6*I)*k[1, 4])/(ep^2*s*(s + t)) + ((12*I)*k[1, 4])/(ep*s*(s + t)) -
    (20*Pi*k[1, 4])/(s*(s + t)) - (5*Pi*k[1, 4])/(ep^2*s*(s + t)) -
    (10*Pi*k[1, 4])/(ep*s*(s + t)) - (((25*I)/3)*Pi^2*k[1, 4])/(s*(s + t)) -
    (((25*I)/6)*Pi^2*k[1, 4])/(ep*s*(s + t)) + (5*Pi^3*k[1, 4])/
     (2*s*(s + t)) - (16*Pi*k[1, 4])/(t*(s + t)) -
    (4*Pi*k[1, 4])/(ep^2*t*(s + t)) - (8*Pi*k[1, 4])/(ep*t*(s + t)) -
    ((8*I)*Pi^2*k[1, 4])/(t*(s + t)) - ((4*I)*Pi^2*k[1, 4])/(ep*t*(s + t)) +
    (8*Pi^3*k[1, 4])/(3*t*(s + t)) - ((24*I)*HPL[{0}, s]*k[1, 4])/
     (s*(s + t)) - ((6*I)*HPL[{0}, s]*k[1, 4])/(ep^2*s*(s + t)) -
    ((12*I)*HPL[{0}, s]*k[1, 4])/(ep*s*(s + t)) + (20*Pi*HPL[{0}, s]*k[1, 4])/
     (s*(s + t)) + (10*Pi*HPL[{0}, s]*k[1, 4])/(ep*s*(s + t)) +
    (((25*I)/3)*Pi^2*HPL[{0}, s]*k[1, 4])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*k[1, 4])/(t*(s + t)) + (8*Pi*HPL[{0}, s]*k[1, 4])/
     (ep*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]*k[1, 4])/(t*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[1, 4])/(s*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[1, 4])/(ep*s*(s + t)) -
    (10*Pi*HPL[{0}, s]^2*k[1, 4])/(s*(s + t)) - (8*Pi*HPL[{0}, s]^2*k[1, 4])/
     (t*(s + t)) - ((4*I)*HPL[{0}, s]^3*k[1, 4])/(s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (I*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (2*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (((13*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (8*Pi*s*HPL[{1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    (4*Pi*s*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t^2*(s + t)) -
    (4*Pi*s*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) -
    ((4*I)*Pi^2*s*HPL[{1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    ((4*I)*Pi^2*s*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) +
    (8*Pi^3*s*HPL[{1}, -(t/s)]*k[1, 4])/(3*t^2*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) -
    ((8*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    ((6*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((4*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (8*Pi*s*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) +
    (8*Pi*s*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) +
    ((8*I)*Pi^2*s*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/t^2 +
    ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((4*I)*s*HPL[{1}, -(t/s)]^2*k[1, 4])/(t^2*(s + t)) -
    ((2*I)*s*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep^2*t^2*(s + t)) -
    ((2*I)*s*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2*(s + t)) -
    (3*Pi*s*HPL[{1}, -(t/s)]^2*k[1, 4])/(t^2*(s + t)) -
    (3*Pi*s*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2*(s + t)) -
    (((7*I)/2)*Pi^2*s*HPL[{1}, -(t/s)]^2*k[1, 4])/(t^2*(s + t)) -
    ((12*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep^2*t*(s + t)) -
    ((6*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) -
    (3*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) -
    (((7*I)/2)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((4*I)*s*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(t^2*(s + t)) +
    ((4*I)*s*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t^2*(s + t)) +
    (6*Pi*s*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(t^2*(s + t)) +
    ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) +
    (6*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    (Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 + ((I/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/
     (s*(s + t)) - (((7*I)/3)*s*HPL[{1}, -(t/s)]^3*k[1, 4])/(t^2*(s + t)) -
    (((7*I)/3)*s*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*t^2*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) -
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*t*(s + t)) +
    (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    (((17*I)/12)*HPL[{1}, -(t/s)]^4*k[1, 4])/t^2 +
    (2*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (4*Pi*s*HPL[{2}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    (4*Pi*s*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t^2*(s + t)) -
    ((4*I)*Pi^2*s*HPL[{2}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    (4*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (4*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    ((4*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 -
    (6*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 -
    (I*HPL[{2}, -(t/s)]^2*k[1, 4])/t^2 - (4*Pi*HPL[{3}, -(t/s)]*k[1, 4])/
     t^2 - ((4*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*t^2) +
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((4*I)*s*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) +
    (6*Pi*s*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t^2*(s + t)) -
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (6*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/t^2 +
    ((4*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((24*I)*k[2, 3])/(s*(s + t)) + ((3*I)*k[2, 3])/(ep^3*s*(s + t)) +
    ((6*I)*k[2, 3])/(ep^2*s*(s + t)) + ((12*I)*k[2, 3])/(ep*s*(s + t)) -
    (20*Pi*k[2, 3])/(s*(s + t)) - (5*Pi*k[2, 3])/(ep^2*s*(s + t)) -
    (10*Pi*k[2, 3])/(ep*s*(s + t)) - (((25*I)/3)*Pi^2*k[2, 3])/(s*(s + t)) -
    (((25*I)/6)*Pi^2*k[2, 3])/(ep*s*(s + t)) + (5*Pi^3*k[2, 3])/
     (2*s*(s + t)) - (16*Pi*k[2, 3])/(t*(s + t)) -
    (4*Pi*k[2, 3])/(ep^2*t*(s + t)) - (8*Pi*k[2, 3])/(ep*t*(s + t)) -
    ((8*I)*Pi^2*k[2, 3])/(t*(s + t)) - ((4*I)*Pi^2*k[2, 3])/(ep*t*(s + t)) +
    (8*Pi^3*k[2, 3])/(3*t*(s + t)) - ((24*I)*HPL[{0}, s]*k[2, 3])/
     (s*(s + t)) - ((6*I)*HPL[{0}, s]*k[2, 3])/(ep^2*s*(s + t)) -
    ((12*I)*HPL[{0}, s]*k[2, 3])/(ep*s*(s + t)) + (20*Pi*HPL[{0}, s]*k[2, 3])/
     (s*(s + t)) + (10*Pi*HPL[{0}, s]*k[2, 3])/(ep*s*(s + t)) +
    (((25*I)/3)*Pi^2*HPL[{0}, s]*k[2, 3])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*k[2, 3])/(t*(s + t)) + (8*Pi*HPL[{0}, s]*k[2, 3])/
     (ep*t*(s + t)) + ((8*I)*Pi^2*HPL[{0}, s]*k[2, 3])/(t*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[2, 3])/(s*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[2, 3])/(ep*s*(s + t)) -
    (10*Pi*HPL[{0}, s]^2*k[2, 3])/(s*(s + t)) - (8*Pi*HPL[{0}, s]^2*k[2, 3])/
     (t*(s + t)) - ((4*I)*HPL[{0}, s]^3*k[2, 3])/(s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (I*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (2*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (((13*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (8*Pi*s*HPL[{1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    (4*Pi*s*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t^2*(s + t)) -
    (4*Pi*s*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) -
    ((4*I)*Pi^2*s*HPL[{1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    ((4*I)*Pi^2*s*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) +
    (8*Pi^3*s*HPL[{1}, -(t/s)]*k[2, 3])/(3*t^2*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) -
    ((8*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    ((6*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((4*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (8*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (8*Pi*s*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) +
    (8*Pi*s*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) +
    ((8*I)*Pi^2*s*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((8*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (8*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/t^2 +
    ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((4*I)*s*HPL[{1}, -(t/s)]^2*k[2, 3])/(t^2*(s + t)) -
    ((2*I)*s*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep^2*t^2*(s + t)) -
    ((2*I)*s*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2*(s + t)) -
    (3*Pi*s*HPL[{1}, -(t/s)]^2*k[2, 3])/(t^2*(s + t)) -
    (3*Pi*s*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2*(s + t)) -
    (((7*I)/2)*Pi^2*s*HPL[{1}, -(t/s)]^2*k[2, 3])/(t^2*(s + t)) -
    ((12*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep^2*t*(s + t)) -
    ((6*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) -
    (3*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) -
    (((7*I)/2)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((4*I)*s*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(t^2*(s + t)) +
    ((4*I)*s*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t^2*(s + t)) +
    (6*Pi*s*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(t^2*(s + t)) +
    ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) +
    (6*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    (Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 + ((I/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/
     (s*(s + t)) - (((7*I)/3)*s*HPL[{1}, -(t/s)]^3*k[2, 3])/(t^2*(s + t)) -
    (((7*I)/3)*s*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*t^2*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) -
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*t*(s + t)) +
    (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    (((17*I)/12)*HPL[{1}, -(t/s)]^4*k[2, 3])/t^2 +
    (2*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (4*Pi*s*HPL[{2}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    (4*Pi*s*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t^2*(s + t)) -
    ((4*I)*Pi^2*s*HPL[{2}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    (4*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (4*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    ((4*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (8*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 -
    (6*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 -
    (I*HPL[{2}, -(t/s)]^2*k[2, 3])/t^2 - (4*Pi*HPL[{3}, -(t/s)]*k[2, 3])/
     t^2 - ((4*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*t^2) +
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((4*I)*s*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) +
    (6*Pi*s*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t^2*(s + t)) -
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (6*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/t^2 +
    ((4*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/t^2 + ((24*I)*k[2, 4])/(s + t)^2 +
    ((3*I)*k[2, 4])/(ep^3*(s + t)^2) + ((6*I)*k[2, 4])/(ep^2*(s + t)^2) +
    ((12*I)*k[2, 4])/(ep*(s + t)^2) - (20*Pi*k[2, 4])/(s + t)^2 -
    (5*Pi*k[2, 4])/(ep^2*(s + t)^2) - (10*Pi*k[2, 4])/(ep*(s + t)^2) -
    (((25*I)/3)*Pi^2*k[2, 4])/(s + t)^2 - (((25*I)/6)*Pi^2*k[2, 4])/
     (ep*(s + t)^2) + (5*Pi^3*k[2, 4])/(2*(s + t)^2) +
    (((11*I)/90)*Pi^4*k[2, 4])/(s + t)^2 + ((24*I)*t*k[2, 4])/(s*(s + t)^2) +
    ((3*I)*t*k[2, 4])/(ep^3*s*(s + t)^2) + ((6*I)*t*k[2, 4])/
     (ep^2*s*(s + t)^2) + ((12*I)*t*k[2, 4])/(ep*s*(s + t)^2) -
    (20*Pi*t*k[2, 4])/(s*(s + t)^2) - (5*Pi*t*k[2, 4])/(ep^2*s*(s + t)^2) -
    (10*Pi*t*k[2, 4])/(ep*s*(s + t)^2) - (((25*I)/3)*Pi^2*t*k[2, 4])/
     (s*(s + t)^2) - (((25*I)/6)*Pi^2*t*k[2, 4])/(ep*s*(s + t)^2) +
    (5*Pi^3*t*k[2, 4])/(2*s*(s + t)^2) - ((24*I)*HPL[{0}, s]*k[2, 4])/
     (s*(s + t)) - ((6*I)*HPL[{0}, s]*k[2, 4])/(ep^2*s*(s + t)) -
    ((12*I)*HPL[{0}, s]*k[2, 4])/(ep*s*(s + t)) + (20*Pi*HPL[{0}, s]*k[2, 4])/
     (s*(s + t)) + (10*Pi*HPL[{0}, s]*k[2, 4])/(ep*s*(s + t)) +
    (((25*I)/3)*Pi^2*HPL[{0}, s]*k[2, 4])/(s*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[2, 4])/(s*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[2, 4])/(ep*s*(s + t)) -
    (10*Pi*HPL[{0}, s]^2*k[2, 4])/(s*(s + t)) - ((4*I)*HPL[{0}, s]^3*k[2, 4])/
     (s*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (I*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (2*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (((13*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (8*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((4*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (4*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (Pi*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*t*(s + t)) +
    (3*Pi*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) +
    ((I/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*(s + t)) +
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) +
    (6*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    (4*Pi*s*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)^2) +
    (2*Pi*t*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)^2) -
    (I*HPL[{2}, -(t/s)]^2*k[2, 4])/(s + t)^2 -
    (4*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((24*I)*k[3, 4])/(s*(s + t)) + ((3*I)*k[3, 4])/(ep^3*s*(s + t)) +
    ((6*I)*k[3, 4])/(ep^2*s*(s + t)) + ((12*I)*k[3, 4])/(ep*s*(s + t)) -
    (4*Pi*k[3, 4])/(s*(s + t)) - (Pi*k[3, 4])/(ep^2*s*(s + t)) -
    (2*Pi*k[3, 4])/(ep*s*(s + t)) - ((I/3)*Pi^2*k[3, 4])/(s*(s + t)) -
    ((I/6)*Pi^2*k[3, 4])/(ep*s*(s + t)) - (Pi^3*k[3, 4])/(6*s*(s + t)) +
    (((11*I)/90)*Pi^4*k[3, 4])/(s*(s + t)) + (((11*I)/90)*Pi^4*t*k[3, 4])/
     (s^2*(s + t)) - ((24*I)*HPL[{0}, s]*k[3, 4])/(s*(s + t)) -
    ((6*I)*HPL[{0}, s]*k[3, 4])/(ep^2*s*(s + t)) -
    ((12*I)*HPL[{0}, s]*k[3, 4])/(ep*s*(s + t)) + (4*Pi*HPL[{0}, s]*k[3, 4])/
     (s*(s + t)) + (2*Pi*HPL[{0}, s]*k[3, 4])/(ep*s*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, s]*k[3, 4])/(s*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[3, 4])/(s*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[3, 4])/(ep*s*(s + t)) -
    (2*Pi*HPL[{0}, s]^2*k[3, 4])/(s*(s + t)) - ((4*I)*HPL[{0}, s]^3*k[3, 4])/
     (s*(s + t)) + ((20*I)*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((5*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    ((10*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (6*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (((25*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    ((4*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (12*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) -
    (5*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((I/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*t*(s + t)) -
    (3*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/(t*(s + t)) +
    ((I/3)*Pi^2*t*HPL[{1}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    (2*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(3*s^2) -
    ((I/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*(s + t)) -
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) -
    ((I/6)*HPL[{1}, -(t/s)]^4*k[3, 4])/s^2 - (2*Pi*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*(s + t)) + (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (4*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    (((2*I)/3)*Pi^2*t*HPL[{2}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    (I*HPL[{2}, -(t/s)]^2*k[3, 4])/s^2 - (4*Pi*HPL[{3}, -(t/s)]*k[3, 4])/
     s^2 + (4*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/s^2 +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/s^2 - ((12*I)*k[1, 2]*Zeta[3])/
     (s*(s + t)) - (4*Pi*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (4*Pi*t*k[1, 2]*Zeta[3])/(s^2*(s + t)) - ((12*I)*k[1, 3]*Zeta[3])/
     (s + t)^2 + (4*Pi*k[1, 3]*Zeta[3])/(s + t)^2 -
    ((12*I)*t*k[1, 3]*Zeta[3])/(s*(s + t)^2) - ((12*I)*k[1, 4]*Zeta[3])/
     (s*(s + t)) - ((12*I)*k[2, 3]*Zeta[3])/(s*(s + t)) -
    ((12*I)*k[2, 4]*Zeta[3])/(s + t)^2 + (4*Pi*k[2, 4]*Zeta[3])/(s + t)^2 -
    ((12*I)*t*k[2, 4]*Zeta[3])/(s*(s + t)^2) - ((12*I)*k[3, 4]*Zeta[3])/
     (s*(s + t)) - (4*Pi*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (4*Pi*t*k[3, 4]*Zeta[3])/(s^2*(s + t))

SLC[1, 3, 2, 4] = ((-4*I)*Pi^2*k[1, 2])/(s*(s + t)) -
    ((2*I)*Pi^2*k[1, 2])/(ep^2*s*(s + t)) - ((2*I)*Pi^2*k[1, 2])/
     (ep*s*(s + t)) + (((7*I)/60)*Pi^4*k[1, 2])/(s*(s + t)) +
    ((24*I)*k[1, 2])/(t*(s + t)) + ((3*I)*k[1, 2])/(ep^3*t*(s + t)) +
    ((6*I)*k[1, 2])/(ep^2*t*(s + t)) + ((12*I)*k[1, 2])/(ep*t*(s + t)) -
    ((I/3)*Pi^2*k[1, 2])/(t*(s + t)) - ((I/6)*Pi^2*k[1, 2])/(ep*t*(s + t)) -
    ((4*I)*Pi^2*t*k[1, 2])/(s^2*(s + t)) - ((2*I)*Pi^2*t*k[1, 2])/
     (ep^2*s^2*(s + t)) - ((2*I)*Pi^2*t*k[1, 2])/(ep*s^2*(s + t)) +
    (((7*I)/60)*Pi^4*t*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*Pi^2*HPL[{0}, s]*k[1, 2])/(s*(s + t)) +
    ((4*I)*Pi^2*HPL[{0}, s]*k[1, 2])/(ep*s*(s + t)) -
    ((24*I)*HPL[{0}, s]*k[1, 2])/(t*(s + t)) - ((6*I)*HPL[{0}, s]*k[1, 2])/
     (ep^2*t*(s + t)) - ((12*I)*HPL[{0}, s]*k[1, 2])/(ep*t*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, s]*k[1, 2])/(t*(s + t)) +
    ((4*I)*Pi^2*t*HPL[{0}, s]*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*Pi^2*t*HPL[{0}, s]*k[1, 2])/(ep*s^2*(s + t)) -
    ((4*I)*Pi^2*HPL[{0}, s]^2*k[1, 2])/(s*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[1, 2])/(t*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[1, 2])/(ep*t*(s + t)) -
    ((4*I)*Pi^2*t*HPL[{0}, s]^2*k[1, 2])/(s^2*(s + t)) -
    ((4*I)*HPL[{0}, s]^3*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((4*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((3*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((5*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) -
    ((10*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((I/6)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((3*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((3*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((6*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    ((6*I)*Pi^2*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/s^2 -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep^2*s^2) -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2) -
    ((2*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/s^2 +
    ((8*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) +
    ((4*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*t) +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/s^2 +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s^2) -
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) -
    ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 2])/s^2 +
    (((2*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (((7*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]^3*k[1, 2])/(t*(s + t)) +
    (((7*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(s^2*(s + t)) +
    (((7*I)/3)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s^2*(s + t)) -
    (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/s^2 -
    (((17*I)/12)*HPL[{0}, -(t/s)]^4*k[1, 2])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((8*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((2*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((3*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (I*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (((5*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((3*I)*Pi^2*t*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((3*I)*Pi^2*t*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((6*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((6*I)*Pi^2*t*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((5*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s^2*(s + t)) -
    ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    ((5*I)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (s*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(ep*s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((8*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (s^2*(s + t)) + ((8*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(ep*s^2*(s + t)) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*
      k[1, 2])/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/
     (ep*s^2) + ((3*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/s^2 +
    (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/s^2 -
    ((12*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep^2*s*(s + t)) -
    ((6*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) -
    ((2*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((4*I)*t*HPL[{1}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    ((2*I)*t*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep^2*s^2*(s + t)) -
    ((2*I)*t*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) -
    ((2*I)*Pi^2*t*HPL[{1}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) +
    ((4*I)*t*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*t*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) -
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) +
    (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((3*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s^2*(s + t)) -
    ((3*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s^2*(s + t)) +
    ((6*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 +
    (((3*I)/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/s^2 -
    ((4*I)*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*(s + t)) -
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) +
    ((I/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) -
    (((7*I)/3)*t*HPL[{1}, -(t/s)]^3*k[1, 2])/(s^2*(s + t)) -
    (((7*I)/3)*t*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*s^2*(s + t)) +
    (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/s^2 -
    (((17*I)/12)*HPL[{1}, -(t/s)]^4*k[1, 2])/s^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[1, 2])/s^2 +
    ((6*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/s^2 -
    ((4*I)*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((2*I)*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((4*I)*t*HPL[{3}, -(t/s)]*k[1, 2])/(s^2*(s + t)) -
    ((4*I)*t*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 -
    ((6*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/s^2 +
    ((4*I)*HPL[{4}, -(t/s)]*k[1, 2])/s^2 +
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((4*I)*t*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s^2*(s + t)) +
    ((4*I)*t*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s^2*(s + t)) -
    ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((6*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 +
    ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/s^2 -
    ((4*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/s^2 + ((24*I)*k[1, 3])/(s + t)^2 +
    ((3*I)*k[1, 3])/(ep^3*(s + t)^2) + ((6*I)*k[1, 3])/(ep^2*(s + t)^2) +
    ((12*I)*k[1, 3])/(ep*(s + t)^2) + (((11*I)/3)*Pi^2*k[1, 3])/(s + t)^2 +
    (((11*I)/6)*Pi^2*k[1, 3])/(ep*(s + t)^2) - (((17*I)/90)*Pi^4*k[1, 3])/
     (s + t)^2 + ((24*I)*s*k[1, 3])/(t*(s + t)^2) +
    ((3*I)*s*k[1, 3])/(ep^3*t*(s + t)^2) + ((6*I)*s*k[1, 3])/
     (ep^2*t*(s + t)^2) + ((12*I)*s*k[1, 3])/(ep*t*(s + t)^2) -
    ((I/3)*Pi^2*s*k[1, 3])/(t*(s + t)^2) - ((I/6)*Pi^2*s*k[1, 3])/
     (ep*t*(s + t)^2) + ((4*I)*Pi^2*t*k[1, 3])/(s*(s + t)^2) +
    ((2*I)*Pi^2*t*k[1, 3])/(ep*s*(s + t)^2) -
    ((4*I)*Pi^2*HPL[{0}, s]*k[1, 3])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*k[1, 3])/(t*(s + t)) - ((6*I)*HPL[{0}, s]*k[1, 3])/
     (ep^2*t*(s + t)) - ((12*I)*HPL[{0}, s]*k[1, 3])/(ep*t*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, s]*k[1, 3])/(t*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[1, 3])/(t*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[1, 3])/(ep*t*(s + t)) -
    ((4*I)*HPL[{0}, s]^3*k[1, 3])/(t*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((5*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*(s + t)^2) -
    ((10*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep*(s + t)^2) -
    (((17*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((20*I)*s*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((5*I)*s*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)^2) -
    ((10*I)*s*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)^2) +
    ((I/6)*Pi^2*s*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)^2) -
    ((3*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)^2) +
    ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((12*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((6*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*(s + t)^2) -
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((8*I)*s*HPL[{0}, -(t/s)]^2*k[1, 3])/(t*(s + t)^2) +
    ((4*I)*s*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*t*(s + t)^2) +
    ((4*I)*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)^2) +
    ((2*I)*t*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)^2) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(t*(s + t)) -
    (((7*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]^3*k[1, 3])/(t*(s + t)) -
    ((I/6)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s + t)^2 +
    ((3*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    (I*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (((5*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(t*(s + t)) - (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/
     (s*(s + t)) + ((3*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/
     (t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) +
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*(s + t)) +
    ((I/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) +
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (I*HPL[{2}, -(t/s)]^2*k[1, 3])/(s + t)^2 +
    ((4*I)*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((2*I)*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s + t)^2 +
    ((8*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s + t)^2 -
    ((4*I)*Pi^2*k[1, 4])/(s*(s + t)) - ((2*I)*Pi^2*k[1, 4])/(ep*s*(s + t)) +
    ((24*I)*k[1, 4])/(t*(s + t)) + ((3*I)*k[1, 4])/(ep^3*t*(s + t)) +
    ((6*I)*k[1, 4])/(ep^2*t*(s + t)) + ((12*I)*k[1, 4])/(ep*t*(s + t)) -
    (((13*I)/3)*Pi^2*k[1, 4])/(t*(s + t)) - (((13*I)/6)*Pi^2*k[1, 4])/
     (ep*t*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s]*k[1, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*k[1, 4])/(t*(s + t)) - ((6*I)*HPL[{0}, s]*k[1, 4])/
     (ep^2*t*(s + t)) - ((12*I)*HPL[{0}, s]*k[1, 4])/(ep*t*(s + t)) +
    (((13*I)/3)*Pi^2*HPL[{0}, s]*k[1, 4])/(t*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[1, 4])/(t*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[1, 4])/(ep*t*(s + t)) -
    ((4*I)*HPL[{0}, s]^3*k[1, 4])/(t*(s + t)) +
    ((3*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (I*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (((13*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*s*t) +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) +
    (((7*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]^3*k[1, 4])/(t*(s + t)) -
    ((3*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((20*I)*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((5*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) +
    ((10*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (((19*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (((2*I)/3)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t^2*(s + t)) - ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t*(s + t)) - ((6*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (ep*t*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t*(s + t)) + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    ((4*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) -
    (((2*I)/3)*Pi^2*s*HPL[{1}, -(t/s)]^2*k[1, 4])/(t^2*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) -
    (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((5*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/t^2 -
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*(s + t)) -
    ((I/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) -
    (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/t^2 -
    ((I/6)*HPL[{1}, -(t/s)]^4*k[1, 4])/t^2 -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/t^2 +
    (I*HPL[{2}, -(t/s)]^2*k[1, 4])/t^2 - ((4*I)*HPL[{3}, -(t/s)]*k[1, 4])/
     (s*(s + t)) - ((2*I)*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/t^2 +
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/t^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/t^2 -
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/t^2 - ((4*I)*Pi^2*k[2, 3])/
     (s*(s + t)) - ((2*I)*Pi^2*k[2, 3])/(ep*s*(s + t)) +
    ((24*I)*k[2, 3])/(t*(s + t)) + ((3*I)*k[2, 3])/(ep^3*t*(s + t)) +
    ((6*I)*k[2, 3])/(ep^2*t*(s + t)) + ((12*I)*k[2, 3])/(ep*t*(s + t)) -
    (((13*I)/3)*Pi^2*k[2, 3])/(t*(s + t)) - (((13*I)/6)*Pi^2*k[2, 3])/
     (ep*t*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s]*k[2, 3])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*k[2, 3])/(t*(s + t)) - ((6*I)*HPL[{0}, s]*k[2, 3])/
     (ep^2*t*(s + t)) - ((12*I)*HPL[{0}, s]*k[2, 3])/(ep*t*(s + t)) +
    (((13*I)/3)*Pi^2*HPL[{0}, s]*k[2, 3])/(t*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[2, 3])/(t*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[2, 3])/(ep*t*(s + t)) -
    ((4*I)*HPL[{0}, s]^3*k[2, 3])/(t*(s + t)) +
    ((3*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (I*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (((13*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    ((2*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*s*t) +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) +
    (((7*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]^3*k[2, 3])/(t*(s + t)) -
    ((3*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((20*I)*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((5*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) +
    ((10*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (((19*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((20*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((10*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((10*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (((2*I)/3)*Pi^2*s*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t^2*(s + t)) - ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t*(s + t)) - ((6*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (ep*t*(s + t)) + (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(t*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((12*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t*(s + t)) + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    ((4*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) -
    (((2*I)/3)*Pi^2*s*HPL[{1}, -(t/s)]^2*k[2, 3])/(t^2*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) -
    (((2*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((5*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/t^2 -
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*(s + t)) -
    ((I/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) -
    (((2*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/t^2 -
    ((I/6)*HPL[{1}, -(t/s)]^4*k[2, 3])/t^2 -
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/t^2 +
    (I*HPL[{2}, -(t/s)]^2*k[2, 3])/t^2 - ((4*I)*HPL[{3}, -(t/s)]*k[2, 3])/
     (s*(s + t)) - ((2*I)*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/t^2 +
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 +
    ((4*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/t^2 -
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/t^2 -
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/t^2 + ((24*I)*k[2, 4])/(s + t)^2 +
    ((3*I)*k[2, 4])/(ep^3*(s + t)^2) + ((6*I)*k[2, 4])/(ep^2*(s + t)^2) +
    ((12*I)*k[2, 4])/(ep*(s + t)^2) + (((11*I)/3)*Pi^2*k[2, 4])/(s + t)^2 +
    (((11*I)/6)*Pi^2*k[2, 4])/(ep*(s + t)^2) - (((17*I)/90)*Pi^4*k[2, 4])/
     (s + t)^2 + ((24*I)*s*k[2, 4])/(t*(s + t)^2) +
    ((3*I)*s*k[2, 4])/(ep^3*t*(s + t)^2) + ((6*I)*s*k[2, 4])/
     (ep^2*t*(s + t)^2) + ((12*I)*s*k[2, 4])/(ep*t*(s + t)^2) -
    ((I/3)*Pi^2*s*k[2, 4])/(t*(s + t)^2) - ((I/6)*Pi^2*s*k[2, 4])/
     (ep*t*(s + t)^2) + ((4*I)*Pi^2*t*k[2, 4])/(s*(s + t)^2) +
    ((2*I)*Pi^2*t*k[2, 4])/(ep*s*(s + t)^2) -
    ((4*I)*Pi^2*HPL[{0}, s]*k[2, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*k[2, 4])/(t*(s + t)) - ((6*I)*HPL[{0}, s]*k[2, 4])/
     (ep^2*t*(s + t)) - ((12*I)*HPL[{0}, s]*k[2, 4])/(ep*t*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, s]*k[2, 4])/(t*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[2, 4])/(t*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[2, 4])/(ep*t*(s + t)) -
    ((4*I)*HPL[{0}, s]^3*k[2, 4])/(t*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((5*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*(s + t)^2) -
    ((10*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep*(s + t)^2) -
    (((17*I)/6)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((20*I)*s*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((5*I)*s*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)^2) -
    ((10*I)*s*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)^2) +
    ((I/6)*Pi^2*s*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)^2) -
    ((3*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)^2) +
    ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((12*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((6*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*(s + t)^2) -
    (((2*I)/3)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((8*I)*s*HPL[{0}, -(t/s)]^2*k[2, 4])/(t*(s + t)^2) +
    ((4*I)*s*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*t*(s + t)^2) +
    ((4*I)*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)^2) +
    ((2*I)*t*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)^2) -
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(t*(s + t)) -
    (((7*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]^3*k[2, 4])/(t*(s + t)) -
    ((I/6)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s + t)^2 +
    ((3*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    (I*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (((5*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(t*(s + t)) - (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/
     (s*(s + t)) + ((3*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/
     (t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) +
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*(s + t)) +
    ((I/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) +
    (((2*I)/3)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (I*HPL[{2}, -(t/s)]^2*k[2, 4])/(s + t)^2 +
    ((4*I)*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((2*I)*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s + t)^2 +
    ((8*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((2*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s + t)^2 -
    ((4*I)*Pi^2*k[3, 4])/(s*(s + t)) - ((2*I)*Pi^2*k[3, 4])/
     (ep^2*s*(s + t)) - ((2*I)*Pi^2*k[3, 4])/(ep*s*(s + t)) +
    (((7*I)/60)*Pi^4*k[3, 4])/(s*(s + t)) + ((24*I)*k[3, 4])/(t*(s + t)) +
    ((3*I)*k[3, 4])/(ep^3*t*(s + t)) + ((6*I)*k[3, 4])/(ep^2*t*(s + t)) +
    ((12*I)*k[3, 4])/(ep*t*(s + t)) - ((I/3)*Pi^2*k[3, 4])/(t*(s + t)) -
    ((I/6)*Pi^2*k[3, 4])/(ep*t*(s + t)) - ((4*I)*Pi^2*t*k[3, 4])/
     (s^2*(s + t)) - ((2*I)*Pi^2*t*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((2*I)*Pi^2*t*k[3, 4])/(ep*s^2*(s + t)) + (((7*I)/60)*Pi^4*t*k[3, 4])/
     (s^2*(s + t)) + ((4*I)*Pi^2*HPL[{0}, s]*k[3, 4])/(s*(s + t)) +
    ((4*I)*Pi^2*HPL[{0}, s]*k[3, 4])/(ep*s*(s + t)) -
    ((24*I)*HPL[{0}, s]*k[3, 4])/(t*(s + t)) - ((6*I)*HPL[{0}, s]*k[3, 4])/
     (ep^2*t*(s + t)) - ((12*I)*HPL[{0}, s]*k[3, 4])/(ep*t*(s + t)) +
    ((I/3)*Pi^2*HPL[{0}, s]*k[3, 4])/(t*(s + t)) +
    ((4*I)*Pi^2*t*HPL[{0}, s]*k[3, 4])/(s^2*(s + t)) +
    ((4*I)*Pi^2*t*HPL[{0}, s]*k[3, 4])/(ep*s^2*(s + t)) -
    ((4*I)*Pi^2*HPL[{0}, s]^2*k[3, 4])/(s*(s + t)) +
    ((12*I)*HPL[{0}, s]^2*k[3, 4])/(t*(s + t)) +
    ((6*I)*HPL[{0}, s]^2*k[3, 4])/(ep*t*(s + t)) -
    ((4*I)*Pi^2*t*HPL[{0}, s]^2*k[3, 4])/(s^2*(s + t)) -
    ((4*I)*HPL[{0}, s]^3*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((4*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((3*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((5*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) -
    ((10*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((I/6)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((3*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((3*I)*Pi^2*t*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((6*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((20*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((10*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    ((6*I)*Pi^2*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((10*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/s^2 -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep^2*s^2) -
    ((2*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2) -
    ((2*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/s^2 +
    ((8*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) +
    ((4*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*t) +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/s^2 +
    ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s^2) -
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) -
    ((4*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[3, 4])/s^2 +
    (((2*I)/3)*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (((7*I)/3)*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]^3*k[3, 4])/(t*(s + t)) +
    (((7*I)/3)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(s^2*(s + t)) +
    (((7*I)/3)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s^2*(s + t)) -
    (((14*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/s^2 -
    (((17*I)/12)*HPL[{0}, -(t/s)]^4*k[3, 4])/s^2 -
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((8*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((2*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((3*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((4*I)*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    (I*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (((5*I)/6)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((3*I)*Pi^2*t*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((3*I)*Pi^2*t*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((6*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((6*I)*Pi^2*t*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((8*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((2*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((5*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    ((8*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    ((5*I)*Pi^2*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (s*(s + t)) + ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(ep*s*(s + t)) + ((4*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((8*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (s^2*(s + t)) + ((8*I)*t*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(ep*s^2*(s + t)) - ((8*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*
      k[3, 4])/s^2 + (I*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/
     (ep*s^2) + ((3*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    ((2*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/s^2 +
    (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/s^2 -
    ((12*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((2*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep^2*s*(s + t)) -
    ((6*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) -
    ((2*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((4*I)*t*HPL[{1}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    ((2*I)*t*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep^2*s^2*(s + t)) -
    ((2*I)*t*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) -
    ((2*I)*Pi^2*t*HPL[{1}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((12*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) +
    ((4*I)*t*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) +
    ((4*I)*t*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) -
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((3*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) +
    (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((3*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s^2*(s + t)) -
    ((3*I)*t*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s^2*(s + t)) +
    ((6*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 +
    (((3*I)/2)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/s^2 -
    ((4*I)*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*(s + t)) -
    (((7*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) +
    ((I/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) -
    (((7*I)/3)*t*HPL[{1}, -(t/s)]^3*k[3, 4])/(s^2*(s + t)) -
    (((7*I)/3)*t*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*s^2*(s + t)) +
    (((14*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (I*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/s^2 -
    (((17*I)/12)*HPL[{1}, -(t/s)]^4*k[3, 4])/s^2 +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((4*I)*t*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    ((8*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*k[3, 4])/s^2 +
    ((6*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/s^2 -
    ((4*I)*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((2*I)*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((4*I)*t*HPL[{3}, -(t/s)]*k[3, 4])/(s^2*(s + t)) -
    ((4*I)*t*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) +
    ((8*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 +
    ((2*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 -
    ((6*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/s^2 +
    ((4*I)*HPL[{4}, -(t/s)]*k[3, 4])/s^2 +
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((2*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((4*I)*t*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s^2*(s + t)) +
    ((4*I)*t*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s^2*(s + t)) -
    ((8*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((6*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 +
    ((6*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/s^2 -
    ((4*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/s^2 - ((4*I)*k[1, 2]*Zeta[3])/
     (s*(s + t)) - ((4*I)*k[1, 2]*Zeta[3])/(ep*s*(s + t)) -
    ((10*I)*k[1, 2]*Zeta[3])/(t*(s + t)) - ((4*I)*t*k[1, 2]*Zeta[3])/
     (s^2*(s + t)) - ((4*I)*t*k[1, 2]*Zeta[3])/(ep*s^2*(s + t)) +
    ((8*I)*HPL[{0}, s]*k[1, 2]*Zeta[3])/(s*(s + t)) +
    ((8*I)*t*HPL[{0}, s]*k[1, 2]*Zeta[3])/(s^2*(s + t)) +
    ((6*I)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) +
    ((6*I)*t*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s^2*(s + t)) -
    ((6*I)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    ((6*I)*t*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(s^2*(s + t)) -
    ((6*I)*k[1, 3]*Zeta[3])/(s + t)^2 - ((10*I)*s*k[1, 3]*Zeta[3])/
     (t*(s + t)^2) + ((4*I)*t*k[1, 3]*Zeta[3])/(s*(s + t)^2) +
    ((4*I)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s + t)^2 -
    ((4*I)*k[1, 4]*Zeta[3])/(s*(s + t)) - ((14*I)*k[1, 4]*Zeta[3])/
     (t*(s + t)) - ((4*I)*s*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(t^2*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(t*(s + t)) -
    ((4*I)*k[2, 3]*Zeta[3])/(s*(s + t)) - ((14*I)*k[2, 3]*Zeta[3])/
     (t*(s + t)) - ((4*I)*s*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(t^2*(s + t)) -
    ((4*I)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(t*(s + t)) -
    ((6*I)*k[2, 4]*Zeta[3])/(s + t)^2 - ((10*I)*s*k[2, 4]*Zeta[3])/
     (t*(s + t)^2) + ((4*I)*t*k[2, 4]*Zeta[3])/(s*(s + t)^2) +
    ((4*I)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s + t)^2 -
    ((4*I)*k[3, 4]*Zeta[3])/(s*(s + t)) - ((4*I)*k[3, 4]*Zeta[3])/
     (ep*s*(s + t)) - ((10*I)*k[3, 4]*Zeta[3])/(t*(s + t)) -
    ((4*I)*t*k[3, 4]*Zeta[3])/(s^2*(s + t)) - ((4*I)*t*k[3, 4]*Zeta[3])/
     (ep*s^2*(s + t)) + ((8*I)*HPL[{0}, s]*k[3, 4]*Zeta[3])/(s*(s + t)) +
    ((8*I)*t*HPL[{0}, s]*k[3, 4]*Zeta[3])/(s^2*(s + t)) +
    ((6*I)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) +
    ((6*I)*t*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s^2*(s + t)) -
    ((6*I)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    ((6*I)*t*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(s^2*(s + t))



(* N=4 SYM Amplitude at Leading Color  *)


Neq4LC[a_,b_,c_,d_] := Neq4LC[a,d,c,b] /; b > d
Neq4LC[c_,1,a_,b_] := Neq4LC[1,a,b,c]
Neq4LC[b_,c_,1,a_] := Neq4LC[1,a,b,c]
Neq4LC[a_,b_,c_,1] := Neq4LC[1,a,b,c]

Neq4LC[1, 2, 3, 4] = k[1, 2]*((((-16*I)/3)*HPL[{0}, s]^4)/(s*t) +
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) + HPL[{0}, s]^3*
       ((-32*(-I + ep*Pi))/(3*ep*s*t) - (((32*I)/3)*HPL[{0}, -(t/s)])/
         (s*t)) + HPL[{0}, s]^2*(((2*I)*(-8 - (8*I)*ep*Pi + 7*ep^2*Pi^2))/
         (ep^2*s*t) - (8*(-2*I + 3*ep*Pi)*HPL[{0}, -(t/s)])/(ep*s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t)) + HPL[{0}, -(t/s)]^3*
       ((-4*(I + 2*ep*Pi))/(3*ep*s*t) + (((2*I)/3)*(7*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t*(s + t))) -
      ((8*I)*Pi*(-I + ep*Pi)*HPL[{2}, -(t/s)])/(ep*s*t) -
      ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
       ((-6*I + 24*ep*Pi + (25*I)*ep^2*Pi^2)/(3*ep^2*s*t) -
        (2*((2*I + 3*ep*Pi)*s + (2*I + 3*ep*Pi)*t)*HPL[{1}, -(t/s)])/
         (ep*s*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
      (4*(-2*I + 3*ep*Pi)*HPL[{3}, -(t/s)])/(ep*s*t) +
      ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) + HPL[{0}, -(t/s)]*
       ((-4*(ep*Pi*s + ep*Pi*t)*HPL[{1}, -(t/s)]^2)/(ep*s*t*(s + t)) +
        ((8*I)*HPL[{2}, -(t/s)])/(ep*s*t) + HPL[{1}, -(t/s)]*
         ((2*(12*ep*Pi + (12*I)*ep^2*Pi^2)*s + 6*(4*ep*Pi + (4*I)*ep^2*Pi^2)*
             t)/(3*ep^2*s*t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((4*I)*HPL[{3}, -(t/s)])/(s*t) + ((8*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (24*I - 36*ep*Pi - (33*I)*ep^2*Pi^2 +
          2*ep^3*(8*Pi^3 - (71*I)*Zeta[3]))/(3*ep^3*s*t)) +
      HPL[{0}, s]*((((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*t) +
        HPL[{0}, -(t/s)]^2*((-4*(-I + 4*ep*Pi))/(ep*s*t) +
          ((8*I)*HPL[{1}, -(t/s)])/(s*t)) + (16*Pi*HPL[{2}, -(t/s)])/(s*t) +
        HPL[{0}, -(t/s)]*((2*(-8*I + 12*ep*Pi + (11*I)*ep^2*Pi^2))/
           (ep^2*s*t) - (8*(2*ep*Pi*s + 2*ep*Pi*t)*HPL[{1}, -(t/s)])/
           (ep*s*t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((16*I)*HPL[{3}, -(t/s)])/(s*t) +
        (2*(24*I - 24*ep*Pi - (21*I)*ep^2*Pi^2 +
           ep^3*(9*Pi^3 - (130*I)*Zeta[3])))/(3*ep^3*s*t)) +
      (-360*I + 360*ep*Pi + (315*I)*ep^2*Pi^2 -
        15*ep^3*(9*Pi^3 - (130*I)*Zeta[3]) +
        ep^4*((-13*I)*Pi^4 - 1770*Pi*Zeta[3]))/(45*ep^4*s*t) +
      HPL[{1}, -(t/s)]*((8*Pi*HPL[{2}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{3}, -(t/s)])/(s*t) -
        (2*(ep^2*Pi^3*(2*s + 2*t) + (12*I)*ep^2*(s + t)*Zeta[3]))/
         (3*ep^2*s*t*(s + t)))) +
    k[1, 3]*((((-16*I)/3)*HPL[{0}, s]^4)/(s*t) +
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) + HPL[{0}, s]^3*
       ((-32*(-I + ep*Pi))/(3*ep*s*t) - (((32*I)/3)*HPL[{0}, -(t/s)])/
         (s*t)) + HPL[{0}, s]^2*(((2*I)*(-8 - (8*I)*ep*Pi + 7*ep^2*Pi^2))/
         (ep^2*s*t) - (8*(-2*I + 3*ep*Pi)*HPL[{0}, -(t/s)])/(ep*s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t)) + HPL[{0}, -(t/s)]^3*
       ((-4*(I + 2*ep*Pi))/(3*ep*s*t) + (((2*I)/3)*(7*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t*(s + t))) -
      ((8*I)*Pi*(-I + ep*Pi)*HPL[{2}, -(t/s)])/(ep*s*t) -
      ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
       ((-6*I + 24*ep*Pi + (25*I)*ep^2*Pi^2)/(3*ep^2*s*t) -
        (2*((2*I + 3*ep*Pi)*s + (2*I + 3*ep*Pi)*t)*HPL[{1}, -(t/s)])/
         (ep*s*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
      (4*(-2*I + 3*ep*Pi)*HPL[{3}, -(t/s)])/(ep*s*t) +
      ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) + HPL[{0}, -(t/s)]*
       ((-4*(ep*Pi*s + ep*Pi*t)*HPL[{1}, -(t/s)]^2)/(ep*s*t*(s + t)) +
        ((8*I)*HPL[{2}, -(t/s)])/(ep*s*t) + HPL[{1}, -(t/s)]*
         ((2*(12*ep*Pi + (12*I)*ep^2*Pi^2)*s + 6*(4*ep*Pi + (4*I)*ep^2*Pi^2)*
             t)/(3*ep^2*s*t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((4*I)*HPL[{3}, -(t/s)])/(s*t) + ((8*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (24*I - 36*ep*Pi - (33*I)*ep^2*Pi^2 +
          2*ep^3*(8*Pi^3 - (71*I)*Zeta[3]))/(3*ep^3*s*t)) +
      HPL[{0}, s]*((((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*t) +
        HPL[{0}, -(t/s)]^2*((-4*(-I + 4*ep*Pi))/(ep*s*t) +
          ((8*I)*HPL[{1}, -(t/s)])/(s*t)) + (16*Pi*HPL[{2}, -(t/s)])/(s*t) +
        HPL[{0}, -(t/s)]*((2*(-8*I + 12*ep*Pi + (11*I)*ep^2*Pi^2))/
           (ep^2*s*t) - (8*(2*ep*Pi*s + 2*ep*Pi*t)*HPL[{1}, -(t/s)])/
           (ep*s*t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((16*I)*HPL[{3}, -(t/s)])/(s*t) +
        (2*(24*I - 24*ep*Pi - (21*I)*ep^2*Pi^2 +
           ep^3*(9*Pi^3 - (130*I)*Zeta[3])))/(3*ep^3*s*t)) +
      (-360*I + 360*ep*Pi + (315*I)*ep^2*Pi^2 -
        15*ep^3*(9*Pi^3 - (130*I)*Zeta[3]) +
        ep^4*((-13*I)*Pi^4 - 1770*Pi*Zeta[3]))/(45*ep^4*s*t) +
      HPL[{1}, -(t/s)]*((8*Pi*HPL[{2}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{3}, -(t/s)])/(s*t) -
        (2*(ep^2*Pi^3*(2*s + 2*t) + (12*I)*ep^2*(s + t)*Zeta[3]))/
         (3*ep^2*s*t*(s + t)))) +
    k[1, 4]*((((-16*I)/3)*HPL[{0}, s]^4)/(s*t) +
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) + HPL[{0}, s]^3*
       ((-32*(-I + ep*Pi))/(3*ep*s*t) - (((32*I)/3)*HPL[{0}, -(t/s)])/
         (s*t)) + HPL[{0}, s]^2*(((2*I)*(-8 - (8*I)*ep*Pi + 7*ep^2*Pi^2))/
         (ep^2*s*t) - (8*(-2*I + 3*ep*Pi)*HPL[{0}, -(t/s)])/(ep*s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t)) + HPL[{0}, -(t/s)]^3*
       ((-4*(I + 2*ep*Pi))/(3*ep*s*t) + (((2*I)/3)*(7*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t*(s + t))) -
      ((8*I)*Pi*(-I + ep*Pi)*HPL[{2}, -(t/s)])/(ep*s*t) -
      ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
       ((-6*I + 24*ep*Pi + (25*I)*ep^2*Pi^2)/(3*ep^2*s*t) -
        (2*((2*I + 3*ep*Pi)*s + (2*I + 3*ep*Pi)*t)*HPL[{1}, -(t/s)])/
         (ep*s*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
      (4*(-2*I + 3*ep*Pi)*HPL[{3}, -(t/s)])/(ep*s*t) +
      ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) + HPL[{0}, -(t/s)]*
       ((-4*(ep*Pi*s + ep*Pi*t)*HPL[{1}, -(t/s)]^2)/(ep*s*t*(s + t)) +
        ((8*I)*HPL[{2}, -(t/s)])/(ep*s*t) + HPL[{1}, -(t/s)]*
         ((2*(12*ep*Pi + (12*I)*ep^2*Pi^2)*s + 6*(4*ep*Pi + (4*I)*ep^2*Pi^2)*
             t)/(3*ep^2*s*t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((4*I)*HPL[{3}, -(t/s)])/(s*t) + ((8*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (24*I - 36*ep*Pi - (33*I)*ep^2*Pi^2 +
          2*ep^3*(8*Pi^3 - (71*I)*Zeta[3]))/(3*ep^3*s*t)) +
      HPL[{0}, s]*((((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*t) +
        HPL[{0}, -(t/s)]^2*((-4*(-I + 4*ep*Pi))/(ep*s*t) +
          ((8*I)*HPL[{1}, -(t/s)])/(s*t)) + (16*Pi*HPL[{2}, -(t/s)])/(s*t) +
        HPL[{0}, -(t/s)]*((2*(-8*I + 12*ep*Pi + (11*I)*ep^2*Pi^2))/
           (ep^2*s*t) - (8*(2*ep*Pi*s + 2*ep*Pi*t)*HPL[{1}, -(t/s)])/
           (ep*s*t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((16*I)*HPL[{3}, -(t/s)])/(s*t) +
        (2*(24*I - 24*ep*Pi - (21*I)*ep^2*Pi^2 +
           ep^3*(9*Pi^3 - (130*I)*Zeta[3])))/(3*ep^3*s*t)) +
      (-360*I + 360*ep*Pi + (315*I)*ep^2*Pi^2 -
        15*ep^3*(9*Pi^3 - (130*I)*Zeta[3]) +
        ep^4*((-13*I)*Pi^4 - 1770*Pi*Zeta[3]))/(45*ep^4*s*t) +
      HPL[{1}, -(t/s)]*((8*Pi*HPL[{2}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{3}, -(t/s)])/(s*t) -
        (2*(ep^2*Pi^3*(2*s + 2*t) + (12*I)*ep^2*(s + t)*Zeta[3]))/
         (3*ep^2*s*t*(s + t)))) +
    k[2, 3]*((((-16*I)/3)*HPL[{0}, s]^4)/(s*t) +
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) + HPL[{0}, s]^3*
       ((-32*(-I + ep*Pi))/(3*ep*s*t) - (((32*I)/3)*HPL[{0}, -(t/s)])/
         (s*t)) + HPL[{0}, s]^2*(((2*I)*(-8 - (8*I)*ep*Pi + 7*ep^2*Pi^2))/
         (ep^2*s*t) - (8*(-2*I + 3*ep*Pi)*HPL[{0}, -(t/s)])/(ep*s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t)) + HPL[{0}, -(t/s)]^3*
       ((-4*(I + 2*ep*Pi))/(3*ep*s*t) + (((2*I)/3)*(7*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t*(s + t))) -
      ((8*I)*Pi*(-I + ep*Pi)*HPL[{2}, -(t/s)])/(ep*s*t) -
      ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
       ((-6*I + 24*ep*Pi + (25*I)*ep^2*Pi^2)/(3*ep^2*s*t) -
        (2*((2*I + 3*ep*Pi)*s + (2*I + 3*ep*Pi)*t)*HPL[{1}, -(t/s)])/
         (ep*s*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
      (4*(-2*I + 3*ep*Pi)*HPL[{3}, -(t/s)])/(ep*s*t) +
      ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) + HPL[{0}, -(t/s)]*
       ((-4*(ep*Pi*s + ep*Pi*t)*HPL[{1}, -(t/s)]^2)/(ep*s*t*(s + t)) +
        ((8*I)*HPL[{2}, -(t/s)])/(ep*s*t) + HPL[{1}, -(t/s)]*
         ((2*(12*ep*Pi + (12*I)*ep^2*Pi^2)*s + 6*(4*ep*Pi + (4*I)*ep^2*Pi^2)*
             t)/(3*ep^2*s*t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((4*I)*HPL[{3}, -(t/s)])/(s*t) + ((8*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (24*I - 36*ep*Pi - (33*I)*ep^2*Pi^2 +
          2*ep^3*(8*Pi^3 - (71*I)*Zeta[3]))/(3*ep^3*s*t)) +
      HPL[{0}, s]*((((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*t) +
        HPL[{0}, -(t/s)]^2*((-4*(-I + 4*ep*Pi))/(ep*s*t) +
          ((8*I)*HPL[{1}, -(t/s)])/(s*t)) + (16*Pi*HPL[{2}, -(t/s)])/(s*t) +
        HPL[{0}, -(t/s)]*((2*(-8*I + 12*ep*Pi + (11*I)*ep^2*Pi^2))/
           (ep^2*s*t) - (8*(2*ep*Pi*s + 2*ep*Pi*t)*HPL[{1}, -(t/s)])/
           (ep*s*t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((16*I)*HPL[{3}, -(t/s)])/(s*t) +
        (2*(24*I - 24*ep*Pi - (21*I)*ep^2*Pi^2 +
           ep^3*(9*Pi^3 - (130*I)*Zeta[3])))/(3*ep^3*s*t)) +
      (-360*I + 360*ep*Pi + (315*I)*ep^2*Pi^2 -
        15*ep^3*(9*Pi^3 - (130*I)*Zeta[3]) +
        ep^4*((-13*I)*Pi^4 - 1770*Pi*Zeta[3]))/(45*ep^4*s*t) +
      HPL[{1}, -(t/s)]*((8*Pi*HPL[{2}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{3}, -(t/s)])/(s*t) -
        (2*(ep^2*Pi^3*(2*s + 2*t) + (12*I)*ep^2*(s + t)*Zeta[3]))/
         (3*ep^2*s*t*(s + t)))) +
    k[2, 4]*((((-16*I)/3)*HPL[{0}, s]^4)/(s*t) +
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) + HPL[{0}, s]^3*
       ((-32*(-I + ep*Pi))/(3*ep*s*t) - (((32*I)/3)*HPL[{0}, -(t/s)])/
         (s*t)) + HPL[{0}, s]^2*(((2*I)*(-8 - (8*I)*ep*Pi + 7*ep^2*Pi^2))/
         (ep^2*s*t) - (8*(-2*I + 3*ep*Pi)*HPL[{0}, -(t/s)])/(ep*s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t)) + HPL[{0}, -(t/s)]^3*
       ((-4*(I + 2*ep*Pi))/(3*ep*s*t) + (((2*I)/3)*(7*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t*(s + t))) -
      ((8*I)*Pi*(-I + ep*Pi)*HPL[{2}, -(t/s)])/(ep*s*t) -
      ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
       ((-6*I + 24*ep*Pi + (25*I)*ep^2*Pi^2)/(3*ep^2*s*t) -
        (2*((2*I + 3*ep*Pi)*s + (2*I + 3*ep*Pi)*t)*HPL[{1}, -(t/s)])/
         (ep*s*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
      (4*(-2*I + 3*ep*Pi)*HPL[{3}, -(t/s)])/(ep*s*t) +
      ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) + HPL[{0}, -(t/s)]*
       ((-4*(ep*Pi*s + ep*Pi*t)*HPL[{1}, -(t/s)]^2)/(ep*s*t*(s + t)) +
        ((8*I)*HPL[{2}, -(t/s)])/(ep*s*t) + HPL[{1}, -(t/s)]*
         ((2*(12*ep*Pi + (12*I)*ep^2*Pi^2)*s + 6*(4*ep*Pi + (4*I)*ep^2*Pi^2)*
             t)/(3*ep^2*s*t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((4*I)*HPL[{3}, -(t/s)])/(s*t) + ((8*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (24*I - 36*ep*Pi - (33*I)*ep^2*Pi^2 +
          2*ep^3*(8*Pi^3 - (71*I)*Zeta[3]))/(3*ep^3*s*t)) +
      HPL[{0}, s]*((((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*t) +
        HPL[{0}, -(t/s)]^2*((-4*(-I + 4*ep*Pi))/(ep*s*t) +
          ((8*I)*HPL[{1}, -(t/s)])/(s*t)) + (16*Pi*HPL[{2}, -(t/s)])/(s*t) +
        HPL[{0}, -(t/s)]*((2*(-8*I + 12*ep*Pi + (11*I)*ep^2*Pi^2))/
           (ep^2*s*t) - (8*(2*ep*Pi*s + 2*ep*Pi*t)*HPL[{1}, -(t/s)])/
           (ep*s*t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((16*I)*HPL[{3}, -(t/s)])/(s*t) +
        (2*(24*I - 24*ep*Pi - (21*I)*ep^2*Pi^2 +
           ep^3*(9*Pi^3 - (130*I)*Zeta[3])))/(3*ep^3*s*t)) +
      (-360*I + 360*ep*Pi + (315*I)*ep^2*Pi^2 -
        15*ep^3*(9*Pi^3 - (130*I)*Zeta[3]) +
        ep^4*((-13*I)*Pi^4 - 1770*Pi*Zeta[3]))/(45*ep^4*s*t) +
      HPL[{1}, -(t/s)]*((8*Pi*HPL[{2}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{3}, -(t/s)])/(s*t) -
        (2*(ep^2*Pi^3*(2*s + 2*t) + (12*I)*ep^2*(s + t)*Zeta[3]))/
         (3*ep^2*s*t*(s + t)))) +
    k[3, 4]*((((-16*I)/3)*HPL[{0}, s]^4)/(s*t) +
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(s*t) + HPL[{0}, s]^3*
       ((-32*(-I + ep*Pi))/(3*ep*s*t) - (((32*I)/3)*HPL[{0}, -(t/s)])/
         (s*t)) + HPL[{0}, s]^2*(((2*I)*(-8 - (8*I)*ep*Pi + 7*ep^2*Pi^2))/
         (ep^2*s*t) - (8*(-2*I + 3*ep*Pi)*HPL[{0}, -(t/s)])/(ep*s*t) -
        ((4*I)*HPL[{0}, -(t/s)]^2)/(s*t)) + HPL[{0}, -(t/s)]^3*
       ((-4*(I + 2*ep*Pi))/(3*ep*s*t) + (((2*I)/3)*(7*s + 7*t)*
          HPL[{1}, -(t/s)])/(s*t*(s + t))) -
      ((8*I)*Pi*(-I + ep*Pi)*HPL[{2}, -(t/s)])/(ep*s*t) -
      ((2*I)*HPL[{2}, -(t/s)]^2)/(s*t) + HPL[{0}, -(t/s)]^2*
       ((-6*I + 24*ep*Pi + (25*I)*ep^2*Pi^2)/(3*ep^2*s*t) -
        (2*((2*I + 3*ep*Pi)*s + (2*I + 3*ep*Pi)*t)*HPL[{1}, -(t/s)])/
         (ep*s*t*(s + t)) + ((2*I)*HPL[{1}, -(t/s)]^2)/(s*t) -
        ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
      (4*(-2*I + 3*ep*Pi)*HPL[{3}, -(t/s)])/(ep*s*t) +
      ((8*I)*HPL[{4}, -(t/s)])/(s*t) - (8*Pi*HPL[{2, 1}, -(t/s)])/(s*t) +
      ((4*I)*HPL[{2, 2}, -(t/s)])/(s*t) + HPL[{0}, -(t/s)]*
       ((-4*(ep*Pi*s + ep*Pi*t)*HPL[{1}, -(t/s)]^2)/(ep*s*t*(s + t)) +
        ((8*I)*HPL[{2}, -(t/s)])/(ep*s*t) + HPL[{1}, -(t/s)]*
         ((2*(12*ep*Pi + (12*I)*ep^2*Pi^2)*s + 6*(4*ep*Pi + (4*I)*ep^2*Pi^2)*
             t)/(3*ep^2*s*t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((4*I)*HPL[{3}, -(t/s)])/(s*t) + ((8*I)*HPL[{2, 1}, -(t/s)])/(s*t) +
        (24*I - 36*ep*Pi - (33*I)*ep^2*Pi^2 +
          2*ep^3*(8*Pi^3 - (71*I)*Zeta[3]))/(3*ep^3*s*t)) +
      HPL[{0}, s]*((((8*I)/3)*HPL[{0}, -(t/s)]^3)/(s*t) +
        HPL[{0}, -(t/s)]^2*((-4*(-I + 4*ep*Pi))/(ep*s*t) +
          ((8*I)*HPL[{1}, -(t/s)])/(s*t)) + (16*Pi*HPL[{2}, -(t/s)])/(s*t) +
        HPL[{0}, -(t/s)]*((2*(-8*I + 12*ep*Pi + (11*I)*ep^2*Pi^2))/
           (ep^2*s*t) - (8*(2*ep*Pi*s + 2*ep*Pi*t)*HPL[{1}, -(t/s)])/
           (ep*s*t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/(s*t)) +
        ((16*I)*HPL[{3}, -(t/s)])/(s*t) +
        (2*(24*I - 24*ep*Pi - (21*I)*ep^2*Pi^2 +
           ep^3*(9*Pi^3 - (130*I)*Zeta[3])))/(3*ep^3*s*t)) +
      (-360*I + 360*ep*Pi + (315*I)*ep^2*Pi^2 -
        15*ep^3*(9*Pi^3 - (130*I)*Zeta[3]) +
        ep^4*((-13*I)*Pi^4 - 1770*Pi*Zeta[3]))/(45*ep^4*s*t) +
      HPL[{1}, -(t/s)]*((8*Pi*HPL[{2}, -(t/s)])/(s*t) +
        ((8*I)*HPL[{3}, -(t/s)])/(s*t) -
        (2*(ep^2*Pi^3*(2*s + 2*t) + (12*I)*ep^2*(s + t)*Zeta[3]))/
         (3*ep^2*s*t*(s + t))))

Neq4LC[1, 2, 4, 3] = ((8*I)*k[1, 2])/(ep^4*s*(s + t)) -
    (8*Pi*k[1, 2])/(ep^3*s*(s + t)) - ((7*I)*Pi^2*k[1, 2])/(ep^2*s*(s + t)) +
    (13*Pi^3*k[1, 2])/(3*ep*s*(s + t)) + (((14*I)/9)*Pi^4*k[1, 2])/
     (s*(s + t)) - ((16*I)*HPL[{0}, s]*k[1, 2])/(ep^3*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*k[1, 2])/(ep^2*s*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, s]*k[1, 2])/(ep*s*(s + t)) -
    (26*Pi^3*HPL[{0}, s]*k[1, 2])/(3*s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*k[1, 2])/(ep^2*s*(s + t)) -
    (16*Pi*HPL[{0}, s]^2*k[1, 2])/(ep*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, s]^2*k[1, 2])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*k[1, 2])/(ep*s*(s + t)) +
    (32*Pi*HPL[{0}, s]^3*k[1, 2])/(3*s*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]^4*k[1, 2])/(s*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^3*s*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((11*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (22*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(3*s*(s + t)) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) -
    (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) +
    (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 2])/(s*(s + t)) -
    (8*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(s^2 + s*t) -
    (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((2*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    (8*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((8*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (12*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s^2 + s*t) -
    ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((4*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((8*I)*k[1, 3])/(ep^4*s*(s + t)) - (8*Pi*k[1, 3])/(ep^3*s*(s + t)) -
    ((7*I)*Pi^2*k[1, 3])/(ep^2*s*(s + t)) + (13*Pi^3*k[1, 3])/
     (3*ep*s*(s + t)) + (((14*I)/9)*Pi^4*k[1, 3])/(s*(s + t)) -
    ((16*I)*HPL[{0}, s]*k[1, 3])/(ep^3*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*k[1, 3])/(ep^2*s*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, s]*k[1, 3])/(ep*s*(s + t)) -
    (26*Pi^3*HPL[{0}, s]*k[1, 3])/(3*s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*k[1, 3])/(ep^2*s*(s + t)) -
    (16*Pi*HPL[{0}, s]^2*k[1, 3])/(ep*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, s]^2*k[1, 3])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*k[1, 3])/(ep*s*(s + t)) +
    (32*Pi*HPL[{0}, s]^3*k[1, 3])/(3*s*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]^4*k[1, 3])/(s*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep^3*s*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) -
    ((11*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (22*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*s*(s + t)) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) -
    (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(ep*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[1, 3])/(3*s*(s + t)) +
    (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 3])/(s*(s + t)) -
    (8*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s^2 + s*t) -
    (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((2*I)*HPL[{2}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    (8*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((8*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (12*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s^2 + s*t) -
    ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((4*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((8*I)*k[1, 4])/(ep^4*s*(s + t)) - (8*Pi*k[1, 4])/(ep^3*s*(s + t)) -
    ((7*I)*Pi^2*k[1, 4])/(ep^2*s*(s + t)) + (13*Pi^3*k[1, 4])/
     (3*ep*s*(s + t)) + (((14*I)/9)*Pi^4*k[1, 4])/(s*(s + t)) -
    ((16*I)*HPL[{0}, s]*k[1, 4])/(ep^3*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*k[1, 4])/(ep^2*s*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, s]*k[1, 4])/(ep*s*(s + t)) -
    (26*Pi^3*HPL[{0}, s]*k[1, 4])/(3*s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*k[1, 4])/(ep^2*s*(s + t)) -
    (16*Pi*HPL[{0}, s]^2*k[1, 4])/(ep*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, s]^2*k[1, 4])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*k[1, 4])/(ep*s*(s + t)) +
    (32*Pi*HPL[{0}, s]^3*k[1, 4])/(3*s*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]^4*k[1, 4])/(s*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^3*s*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) -
    ((11*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (22*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*s*(s + t)) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) -
    (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(3*s*(s + t)) +
    (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 4])/(s*(s + t)) -
    (8*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(s^2 + s*t) -
    (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((2*I)*HPL[{2}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    (8*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (12*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s^2 + s*t) -
    ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((4*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((8*I)*k[2, 3])/(ep^4*s*(s + t)) - (8*Pi*k[2, 3])/(ep^3*s*(s + t)) -
    ((7*I)*Pi^2*k[2, 3])/(ep^2*s*(s + t)) + (13*Pi^3*k[2, 3])/
     (3*ep*s*(s + t)) + (((14*I)/9)*Pi^4*k[2, 3])/(s*(s + t)) -
    ((16*I)*HPL[{0}, s]*k[2, 3])/(ep^3*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*k[2, 3])/(ep^2*s*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, s]*k[2, 3])/(ep*s*(s + t)) -
    (26*Pi^3*HPL[{0}, s]*k[2, 3])/(3*s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*k[2, 3])/(ep^2*s*(s + t)) -
    (16*Pi*HPL[{0}, s]^2*k[2, 3])/(ep*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, s]^2*k[2, 3])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*k[2, 3])/(ep*s*(s + t)) +
    (32*Pi*HPL[{0}, s]^3*k[2, 3])/(3*s*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]^4*k[2, 3])/(s*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^3*s*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) -
    ((11*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (22*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*s*(s + t)) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) -
    (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(3*s*(s + t)) +
    (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 3])/(s*(s + t)) -
    (8*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(s^2 + s*t) -
    (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((2*I)*HPL[{2}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    (8*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (12*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s^2 + s*t) -
    ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((4*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((8*I)*k[2, 4])/(ep^4*s*(s + t)) - (8*Pi*k[2, 4])/(ep^3*s*(s + t)) -
    ((7*I)*Pi^2*k[2, 4])/(ep^2*s*(s + t)) + (13*Pi^3*k[2, 4])/
     (3*ep*s*(s + t)) + (((14*I)/9)*Pi^4*k[2, 4])/(s*(s + t)) -
    ((16*I)*HPL[{0}, s]*k[2, 4])/(ep^3*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*k[2, 4])/(ep^2*s*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, s]*k[2, 4])/(ep*s*(s + t)) -
    (26*Pi^3*HPL[{0}, s]*k[2, 4])/(3*s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*k[2, 4])/(ep^2*s*(s + t)) -
    (16*Pi*HPL[{0}, s]^2*k[2, 4])/(ep*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, s]^2*k[2, 4])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*k[2, 4])/(ep*s*(s + t)) +
    (32*Pi*HPL[{0}, s]^3*k[2, 4])/(3*s*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]^4*k[2, 4])/(s*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep^3*s*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) -
    ((11*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (22*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*s*(s + t)) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) -
    (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(ep*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[2, 4])/(3*s*(s + t)) +
    (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 4])/(s*(s + t)) -
    (8*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s^2 + s*t) -
    (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((2*I)*HPL[{2}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    (8*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (12*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s^2 + s*t) -
    ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((4*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((8*I)*k[3, 4])/(ep^4*s*(s + t)) - (8*Pi*k[3, 4])/(ep^3*s*(s + t)) -
    ((7*I)*Pi^2*k[3, 4])/(ep^2*s*(s + t)) + (13*Pi^3*k[3, 4])/
     (3*ep*s*(s + t)) + (((14*I)/9)*Pi^4*k[3, 4])/(s*(s + t)) -
    ((16*I)*HPL[{0}, s]*k[3, 4])/(ep^3*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*k[3, 4])/(ep^2*s*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, s]*k[3, 4])/(ep*s*(s + t)) -
    (26*Pi^3*HPL[{0}, s]*k[3, 4])/(3*s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*k[3, 4])/(ep^2*s*(s + t)) -
    (16*Pi*HPL[{0}, s]^2*k[3, 4])/(ep*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, s]^2*k[3, 4])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*k[3, 4])/(ep*s*(s + t)) +
    (32*Pi*HPL[{0}, s]^3*k[3, 4])/(3*s*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]^4*k[3, 4])/(s*(s + t)) +
    ((8*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^3*s*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((11*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (22*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(3*s*(s + t)) -
    ((16*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((22*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (((32*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((2*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) -
    (((25*I)/3)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((4*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) +
    (((8*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{1}, -(t/s)]^4*k[3, 4])/(s*(s + t)) -
    (8*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((8*I)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(s^2 + s*t) -
    (12*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((2*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    (8*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (12*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s^2 + s*t) -
    ((12*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((8*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (((106*I)/3)*k[1, 2]*Zeta[3])/(ep*s*(s + t)) +
    (106*Pi*k[1, 2]*Zeta[3])/(3*s*(s + t)) +
    (((212*I)/3)*HPL[{0}, s]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*k[1, 3]*Zeta[3])/(ep*s*(s + t)) +
    (106*Pi*k[1, 3]*Zeta[3])/(3*s*(s + t)) +
    (((212*I)/3)*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*k[1, 4]*Zeta[3])/(ep*s*(s + t)) +
    (106*Pi*k[1, 4]*Zeta[3])/(3*s*(s + t)) +
    (((212*I)/3)*HPL[{0}, s]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*k[2, 3]*Zeta[3])/(ep*s*(s + t)) +
    (106*Pi*k[2, 3]*Zeta[3])/(3*s*(s + t)) +
    (((212*I)/3)*HPL[{0}, s]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*k[2, 4]*Zeta[3])/(ep*s*(s + t)) +
    (106*Pi*k[2, 4]*Zeta[3])/(3*s*(s + t)) +
    (((212*I)/3)*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*k[3, 4]*Zeta[3])/(ep*s*(s + t)) +
    (106*Pi*k[3, 4]*Zeta[3])/(3*s*(s + t)) +
    (((212*I)/3)*HPL[{0}, s]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((106*I)/3)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t))

Neq4LC[1, 3, 2, 4] = k[1, 2]*((((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
      ((I/3)*(-6 + 13*ep^2*Pi^2)*HPL[{1}, -(t/s)]^2)/(ep^2*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(ep*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) + HPL[{0}, -(t/s)]^3*
       (((4*I)*s)/(3*ep*s^2*t + 3*ep*s*t^2) + ((2*I)*HPL[{1}, -(t/s)])/
         (t*(s + t))) + HPL[{0}, s]^3*((-32*I)/(3*ep*s*t + 3*ep*t^2) +
        (((32*I)/3)*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{1}, -(t/s)])/(t*(s + t))) +
      HPL[{0}, s]^2*(((-2*I)*(-8 + 5*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) + ((16*I)*s*HPL[{1}, -(t/s)])/
         (ep*s^2*t + ep*s*t^2) + ((4*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        HPL[{0}, -(t/s)]*((-16*I)/(ep*t*(s + t)) - ((24*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)))) + HPL[{0}, -(t/s)]^2*
       (((-I/3)*(-6 + 13*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)])/(ep*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(t*(s + t))) -
      ((8*I)*s*HPL[{3}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
      ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) + ((8*I)*s*HPL[{2, 1}, -(t/s)])/
       (ep*s^2*t + ep*s*t^2) - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) -
      ((I/45)*(-360 + 225*ep^2*Pi^2 + 2*ep^4*Pi^4 + 1950*ep^3*Zeta[3]))/
       (ep^4*t*(s + t)) + HPL[{0}, s]*((((-8*I)/3)*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) + ((2*I)*(-8 + 7*ep^2*Pi^2)*HPL[{1}, -(t/s)])/
         (ep^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + HPL[{0}, -(t/s)]^2*
         ((-4*I)/(ep*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        HPL[{0}, -(t/s)]*(((-2*I)*(-8 + 7*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((24*I)*HPL[{1}, -(t/s)])/(ep*s*t + ep*t^2) +
          ((16*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/
           (s*t + t^2)) + ((16*I)*HPL[{3}, -(t/s)])/(s*t + t^2) -
        ((16*I)*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        (((2*I)/3)*(-24 + 15*ep^2*Pi^2 + 130*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{1}, -(t/s)]*
       (((-12*I)*HPL[{3}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{2, 1}, -(t/s)])/
         (t*(s + t)) - ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{0}, -(t/s)]*
       (((-8*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) -
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((8*I)*s*HPL[{2}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
        HPL[{1}, -(t/s)]*((((2*I)/3)*(-18 + 17*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((12*I)*HPL[{2}, -(t/s)])/(t*(s + t))) + ((4*I)*HPL[{3}, -(t/s)])/
         (t*(s + t)) - ((12*I)*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/(ep^3*t*(s + t)))) +
    k[1, 3]*((((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
      ((I/3)*(-6 + 13*ep^2*Pi^2)*HPL[{1}, -(t/s)]^2)/(ep^2*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(ep*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) + HPL[{0}, -(t/s)]^3*
       (((4*I)*s)/(3*ep*s^2*t + 3*ep*s*t^2) + ((2*I)*HPL[{1}, -(t/s)])/
         (t*(s + t))) + HPL[{0}, s]^3*((-32*I)/(3*ep*s*t + 3*ep*t^2) +
        (((32*I)/3)*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{1}, -(t/s)])/(t*(s + t))) +
      HPL[{0}, s]^2*(((-2*I)*(-8 + 5*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) + ((16*I)*s*HPL[{1}, -(t/s)])/
         (ep*s^2*t + ep*s*t^2) + ((4*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        HPL[{0}, -(t/s)]*((-16*I)/(ep*t*(s + t)) - ((24*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)))) + HPL[{0}, -(t/s)]^2*
       (((-I/3)*(-6 + 13*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)])/(ep*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(t*(s + t))) -
      ((8*I)*s*HPL[{3}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
      ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) + ((8*I)*s*HPL[{2, 1}, -(t/s)])/
       (ep*s^2*t + ep*s*t^2) - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) -
      ((I/45)*(-360 + 225*ep^2*Pi^2 + 2*ep^4*Pi^4 + 1950*ep^3*Zeta[3]))/
       (ep^4*t*(s + t)) + HPL[{0}, s]*((((-8*I)/3)*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) + ((2*I)*(-8 + 7*ep^2*Pi^2)*HPL[{1}, -(t/s)])/
         (ep^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + HPL[{0}, -(t/s)]^2*
         ((-4*I)/(ep*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        HPL[{0}, -(t/s)]*(((-2*I)*(-8 + 7*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((24*I)*HPL[{1}, -(t/s)])/(ep*s*t + ep*t^2) +
          ((16*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/
           (s*t + t^2)) + ((16*I)*HPL[{3}, -(t/s)])/(s*t + t^2) -
        ((16*I)*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        (((2*I)/3)*(-24 + 15*ep^2*Pi^2 + 130*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{1}, -(t/s)]*
       (((-12*I)*HPL[{3}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{2, 1}, -(t/s)])/
         (t*(s + t)) - ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{0}, -(t/s)]*
       (((-8*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) -
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((8*I)*s*HPL[{2}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
        HPL[{1}, -(t/s)]*((((2*I)/3)*(-18 + 17*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((12*I)*HPL[{2}, -(t/s)])/(t*(s + t))) + ((4*I)*HPL[{3}, -(t/s)])/
         (t*(s + t)) - ((12*I)*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/(ep^3*t*(s + t)))) +
    k[1, 4]*((((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
      ((I/3)*(-6 + 13*ep^2*Pi^2)*HPL[{1}, -(t/s)]^2)/(ep^2*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(ep*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) + HPL[{0}, -(t/s)]^3*
       (((4*I)*s)/(3*ep*s^2*t + 3*ep*s*t^2) + ((2*I)*HPL[{1}, -(t/s)])/
         (t*(s + t))) + HPL[{0}, s]^3*((-32*I)/(3*ep*s*t + 3*ep*t^2) +
        (((32*I)/3)*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{1}, -(t/s)])/(t*(s + t))) +
      HPL[{0}, s]^2*(((-2*I)*(-8 + 5*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) + ((16*I)*s*HPL[{1}, -(t/s)])/
         (ep*s^2*t + ep*s*t^2) + ((4*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        HPL[{0}, -(t/s)]*((-16*I)/(ep*t*(s + t)) - ((24*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)))) + HPL[{0}, -(t/s)]^2*
       (((-I/3)*(-6 + 13*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)])/(ep*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(t*(s + t))) -
      ((8*I)*s*HPL[{3}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
      ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) + ((8*I)*s*HPL[{2, 1}, -(t/s)])/
       (ep*s^2*t + ep*s*t^2) - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) -
      ((I/45)*(-360 + 225*ep^2*Pi^2 + 2*ep^4*Pi^4 + 1950*ep^3*Zeta[3]))/
       (ep^4*t*(s + t)) + HPL[{0}, s]*((((-8*I)/3)*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) + ((2*I)*(-8 + 7*ep^2*Pi^2)*HPL[{1}, -(t/s)])/
         (ep^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + HPL[{0}, -(t/s)]^2*
         ((-4*I)/(ep*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        HPL[{0}, -(t/s)]*(((-2*I)*(-8 + 7*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((24*I)*HPL[{1}, -(t/s)])/(ep*s*t + ep*t^2) +
          ((16*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/
           (s*t + t^2)) + ((16*I)*HPL[{3}, -(t/s)])/(s*t + t^2) -
        ((16*I)*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        (((2*I)/3)*(-24 + 15*ep^2*Pi^2 + 130*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{1}, -(t/s)]*
       (((-12*I)*HPL[{3}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{2, 1}, -(t/s)])/
         (t*(s + t)) - ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{0}, -(t/s)]*
       (((-8*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) -
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((8*I)*s*HPL[{2}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
        HPL[{1}, -(t/s)]*((((2*I)/3)*(-18 + 17*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((12*I)*HPL[{2}, -(t/s)])/(t*(s + t))) + ((4*I)*HPL[{3}, -(t/s)])/
         (t*(s + t)) - ((12*I)*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/(ep^3*t*(s + t)))) +
    k[2, 3]*((((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
      ((I/3)*(-6 + 13*ep^2*Pi^2)*HPL[{1}, -(t/s)]^2)/(ep^2*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(ep*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) + HPL[{0}, -(t/s)]^3*
       (((4*I)*s)/(3*ep*s^2*t + 3*ep*s*t^2) + ((2*I)*HPL[{1}, -(t/s)])/
         (t*(s + t))) + HPL[{0}, s]^3*((-32*I)/(3*ep*s*t + 3*ep*t^2) +
        (((32*I)/3)*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{1}, -(t/s)])/(t*(s + t))) +
      HPL[{0}, s]^2*(((-2*I)*(-8 + 5*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) + ((16*I)*s*HPL[{1}, -(t/s)])/
         (ep*s^2*t + ep*s*t^2) + ((4*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        HPL[{0}, -(t/s)]*((-16*I)/(ep*t*(s + t)) - ((24*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)))) + HPL[{0}, -(t/s)]^2*
       (((-I/3)*(-6 + 13*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)])/(ep*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(t*(s + t))) -
      ((8*I)*s*HPL[{3}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
      ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) + ((8*I)*s*HPL[{2, 1}, -(t/s)])/
       (ep*s^2*t + ep*s*t^2) - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) -
      ((I/45)*(-360 + 225*ep^2*Pi^2 + 2*ep^4*Pi^4 + 1950*ep^3*Zeta[3]))/
       (ep^4*t*(s + t)) + HPL[{0}, s]*((((-8*I)/3)*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) + ((2*I)*(-8 + 7*ep^2*Pi^2)*HPL[{1}, -(t/s)])/
         (ep^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + HPL[{0}, -(t/s)]^2*
         ((-4*I)/(ep*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        HPL[{0}, -(t/s)]*(((-2*I)*(-8 + 7*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((24*I)*HPL[{1}, -(t/s)])/(ep*s*t + ep*t^2) +
          ((16*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/
           (s*t + t^2)) + ((16*I)*HPL[{3}, -(t/s)])/(s*t + t^2) -
        ((16*I)*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        (((2*I)/3)*(-24 + 15*ep^2*Pi^2 + 130*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{1}, -(t/s)]*
       (((-12*I)*HPL[{3}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{2, 1}, -(t/s)])/
         (t*(s + t)) - ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{0}, -(t/s)]*
       (((-8*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) -
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((8*I)*s*HPL[{2}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
        HPL[{1}, -(t/s)]*((((2*I)/3)*(-18 + 17*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((12*I)*HPL[{2}, -(t/s)])/(t*(s + t))) + ((4*I)*HPL[{3}, -(t/s)])/
         (t*(s + t)) - ((12*I)*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/(ep^3*t*(s + t)))) +
    k[2, 4]*((((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
      ((I/3)*(-6 + 13*ep^2*Pi^2)*HPL[{1}, -(t/s)]^2)/(ep^2*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(ep*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) + HPL[{0}, -(t/s)]^3*
       (((4*I)*s)/(3*ep*s^2*t + 3*ep*s*t^2) + ((2*I)*HPL[{1}, -(t/s)])/
         (t*(s + t))) + HPL[{0}, s]^3*((-32*I)/(3*ep*s*t + 3*ep*t^2) +
        (((32*I)/3)*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{1}, -(t/s)])/(t*(s + t))) +
      HPL[{0}, s]^2*(((-2*I)*(-8 + 5*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) + ((16*I)*s*HPL[{1}, -(t/s)])/
         (ep*s^2*t + ep*s*t^2) + ((4*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        HPL[{0}, -(t/s)]*((-16*I)/(ep*t*(s + t)) - ((24*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)))) + HPL[{0}, -(t/s)]^2*
       (((-I/3)*(-6 + 13*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)])/(ep*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(t*(s + t))) -
      ((8*I)*s*HPL[{3}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
      ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) + ((8*I)*s*HPL[{2, 1}, -(t/s)])/
       (ep*s^2*t + ep*s*t^2) - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) -
      ((I/45)*(-360 + 225*ep^2*Pi^2 + 2*ep^4*Pi^4 + 1950*ep^3*Zeta[3]))/
       (ep^4*t*(s + t)) + HPL[{0}, s]*((((-8*I)/3)*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) + ((2*I)*(-8 + 7*ep^2*Pi^2)*HPL[{1}, -(t/s)])/
         (ep^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + HPL[{0}, -(t/s)]^2*
         ((-4*I)/(ep*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        HPL[{0}, -(t/s)]*(((-2*I)*(-8 + 7*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((24*I)*HPL[{1}, -(t/s)])/(ep*s*t + ep*t^2) +
          ((16*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/
           (s*t + t^2)) + ((16*I)*HPL[{3}, -(t/s)])/(s*t + t^2) -
        ((16*I)*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        (((2*I)/3)*(-24 + 15*ep^2*Pi^2 + 130*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{1}, -(t/s)]*
       (((-12*I)*HPL[{3}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{2, 1}, -(t/s)])/
         (t*(s + t)) - ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{0}, -(t/s)]*
       (((-8*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) -
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((8*I)*s*HPL[{2}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
        HPL[{1}, -(t/s)]*((((2*I)/3)*(-18 + 17*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((12*I)*HPL[{2}, -(t/s)])/(t*(s + t))) + ((4*I)*HPL[{3}, -(t/s)])/
         (t*(s + t)) - ((12*I)*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/(ep^3*t*(s + t)))) +
    k[3, 4]*((((16*I)/3)*HPL[{0}, s]^4)/(t*(s + t)) -
      (((4*I)/3)*HPL[{0}, -(t/s)]^4)/(t*(s + t)) -
      ((I/3)*(-6 + 13*ep^2*Pi^2)*HPL[{1}, -(t/s)]^2)/(ep^2*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^3)/(ep*t*(s + t)) -
      (((4*I)/3)*HPL[{1}, -(t/s)]^4)/(t*(s + t)) + HPL[{0}, -(t/s)]^3*
       (((4*I)*s)/(3*ep*s^2*t + 3*ep*s*t^2) + ((2*I)*HPL[{1}, -(t/s)])/
         (t*(s + t))) + HPL[{0}, s]^3*((-32*I)/(3*ep*s*t + 3*ep*t^2) +
        (((32*I)/3)*HPL[{0}, -(t/s)])/(t*(s + t)) -
        (((32*I)/3)*HPL[{1}, -(t/s)])/(t*(s + t))) +
      HPL[{0}, s]^2*(((-2*I)*(-8 + 5*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{0}, -(t/s)]^2)/(t*(s + t)) + ((16*I)*s*HPL[{1}, -(t/s)])/
         (ep*s^2*t + ep*s*t^2) + ((4*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) +
        HPL[{0}, -(t/s)]*((-16*I)/(ep*t*(s + t)) - ((24*I)*HPL[{1}, -(t/s)])/
           (t*(s + t)))) + HPL[{0}, -(t/s)]^2*
       (((-I/3)*(-6 + 13*ep^2*Pi^2))/(ep^2*t*(s + t)) +
        ((4*I)*HPL[{1}, -(t/s)])/(ep*t*(s + t)) + ((4*I)*HPL[{1}, -(t/s)]^2)/
         (t*(s + t)) - ((8*I)*HPL[{2}, -(t/s)])/(t*(s + t))) -
      ((8*I)*s*HPL[{3}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
      ((8*I)*HPL[{4}, -(t/s)])/(t*(s + t)) + ((8*I)*s*HPL[{2, 1}, -(t/s)])/
       (ep*s^2*t + ep*s*t^2) - ((8*I)*HPL[{2, 1, 1}, -(t/s)])/(t*(s + t)) -
      ((I/45)*(-360 + 225*ep^2*Pi^2 + 2*ep^4*Pi^4 + 1950*ep^3*Zeta[3]))/
       (ep^4*t*(s + t)) + HPL[{0}, s]*((((-8*I)/3)*HPL[{0}, -(t/s)]^3)/
         (t*(s + t)) + ((2*I)*(-8 + 7*ep^2*Pi^2)*HPL[{1}, -(t/s)])/
         (ep^2*t*(s + t)) - ((4*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) +
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) + HPL[{0}, -(t/s)]^2*
         ((-4*I)/(ep*t*(s + t)) - ((8*I)*HPL[{1}, -(t/s)])/(t*(s + t))) +
        HPL[{0}, -(t/s)]*(((-2*I)*(-8 + 7*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((24*I)*HPL[{1}, -(t/s)])/(ep*s*t + ep*t^2) +
          ((16*I)*HPL[{1}, -(t/s)]^2)/(t*(s + t)) - ((16*I)*HPL[{2}, -(t/s)])/
           (s*t + t^2)) + ((16*I)*HPL[{3}, -(t/s)])/(s*t + t^2) -
        ((16*I)*HPL[{2, 1}, -(t/s)])/(s*t + t^2) +
        (((2*I)/3)*(-24 + 15*ep^2*Pi^2 + 130*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{1}, -(t/s)]*
       (((-12*I)*HPL[{3}, -(t/s)])/(t*(s + t)) + ((12*I)*HPL[{2, 1}, -(t/s)])/
         (t*(s + t)) - ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/
         (ep^3*t*(s + t))) + HPL[{0}, -(t/s)]*
       (((-8*I)*HPL[{1}, -(t/s)]^2)/(ep*t*(s + t)) -
        (((8*I)/3)*HPL[{1}, -(t/s)]^3)/(t*(s + t)) +
        ((8*I)*s*HPL[{2}, -(t/s)])/(ep*s^2*t + ep*s*t^2) +
        HPL[{1}, -(t/s)]*((((2*I)/3)*(-18 + 17*ep^2*Pi^2))/(ep^2*t*(s + t)) +
          ((12*I)*HPL[{2}, -(t/s)])/(t*(s + t))) + ((4*I)*HPL[{3}, -(t/s)])/
         (t*(s + t)) - ((12*I)*HPL[{2, 1}, -(t/s)])/(t*(s + t)) +
        ((I/3)*(-24 + 21*ep^2*Pi^2 + 142*ep^3*Zeta[3]))/(ep^3*t*(s + t))))



(* N=4 SYM Amplitude at Next-to-Leading Color  *)


Neq4NLC[a_, b_][c_, d_] := Neq4NLC[b, a][c, d] /; a > b
Neq4NLC[a_, b_][c_, d_] := Neq4NLC[a, b][d, c] /; c > d
Neq4NLC[a_, 1][c_, d_] := Neq4NLC[1, a][c, d]
Neq4NLC[a_, b_][1, d_] := Neq4NLC[1, d][a, b]
Neq4NLC[a_, b_][c_, 1] := Neq4NLC[1, c][a, b]

Neq4NLC[1, 2][3, 4] = (8*Pi^3*k[1, 2])/(3*ep*s*(s + t)) +
    (((26*I)/3)*Pi^4*k[1, 2])/(s*(s + t)) + (16*Pi*k[1, 2])/
     (ep^3*t*(s + t)) + ((12*I)*Pi^2*k[1, 2])/(ep^2*t*(s + t)) -
    (6*Pi^3*k[1, 2])/(ep*t*(s + t)) - ((2*I)*Pi^4*k[1, 2])/(t*(s + t)) -
    (16*Pi^3*HPL[{0}, s]*k[1, 2])/(3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 2])/
     (ep^2*t*(s + t)) - ((24*I)*Pi^2*HPL[{0}, s]*k[1, 2])/(ep*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[1, 2])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[1, 2])/
     (ep*t*(s + t)) + ((24*I)*Pi^2*HPL[{0}, s]^2*k[1, 2])/(t*(s + t)) -
    (64*Pi*HPL[{0}, s]^3*k[1, 2])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (32*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) -
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*t) +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (20*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (28*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^3*t*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (50*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((62*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(ep*t*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/
     (ep*s*t) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s^2 + s*t) -
    (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*t*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) +
    (20*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*(s + t)) -
    (((4*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 2])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((96*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    ((48*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 2])/(t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 2])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 2])/(t*(s + t)) + (24*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 2])/(s*(s + t)) + (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 2])/(t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 2])/(s^2 + s*t) +
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((4*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (80*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(s^2 + s*t) -
    ((64*I)*HPL[{4}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (56*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((40*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (8*Pi^3*k[1, 3])/(3*ep*s*(s + t)) + (((26*I)/3)*Pi^4*k[1, 3])/
     (s*(s + t)) + (16*Pi*k[1, 3])/(ep^3*t*(s + t)) +
    ((12*I)*Pi^2*k[1, 3])/(ep^2*t*(s + t)) - (6*Pi^3*k[1, 3])/
     (ep*t*(s + t)) - ((2*I)*Pi^4*k[1, 3])/(t*(s + t)) -
    (16*Pi^3*HPL[{0}, s]*k[1, 3])/(3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 3])/
     (ep^2*t*(s + t)) - ((24*I)*Pi^2*HPL[{0}, s]*k[1, 3])/(ep*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[1, 3])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[1, 3])/
     (ep*t*(s + t)) + ((24*I)*Pi^2*HPL[{0}, s]^2*k[1, 3])/(t*(s + t)) -
    (64*Pi*HPL[{0}, s]^3*k[1, 3])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (32*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) -
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*s*t) +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (20*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (28*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep^3*t*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (50*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((62*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(ep*t*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/
     (ep*s*t) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s^2 + s*t) -
    (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*t*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(ep*s*(s + t)) +
    (20*Pi*HPL[{1}, -(t/s)]^3*k[1, 3])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(ep*t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*(s + t)) -
    (((4*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 3])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    ((96*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    ((48*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 3])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 3])/(t*(s + t)) + (24*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(s*(s + t)) + (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 3])/(s^2 + s*t) +
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    ((4*I)*HPL[{2}, -(t/s)]^2*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (80*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s^2 + s*t) -
    ((64*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (56*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((40*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    (8*Pi^3*k[1, 4])/(3*ep*s*(s + t)) + (((26*I)/3)*Pi^4*k[1, 4])/
     (s*(s + t)) + (16*Pi*k[1, 4])/(ep^3*t*(s + t)) +
    ((12*I)*Pi^2*k[1, 4])/(ep^2*t*(s + t)) - (6*Pi^3*k[1, 4])/
     (ep*t*(s + t)) - ((2*I)*Pi^4*k[1, 4])/(t*(s + t)) -
    (16*Pi^3*HPL[{0}, s]*k[1, 4])/(3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 4])/
     (ep^2*t*(s + t)) - ((24*I)*Pi^2*HPL[{0}, s]*k[1, 4])/(ep*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[1, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[1, 4])/
     (ep*t*(s + t)) + ((24*I)*Pi^2*HPL[{0}, s]^2*k[1, 4])/(t*(s + t)) -
    (64*Pi*HPL[{0}, s]^3*k[1, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 4])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (32*Pi^3*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) -
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*s*t) +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (20*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (28*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^3*t*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (50*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((62*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(ep*t*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/
     (ep*s*t) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s^2 + s*t) -
    (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*s*(s + t)) +
    (20*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    ((96*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    ((48*I)*Pi^2*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 4])/(t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 4])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 4])/(t*(s + t)) + (24*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 4])/(s*(s + t)) + (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 4])/(t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 4])/(s*(s + t)) +
    ((4*I)*HPL[{2}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (80*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(s^2 + s*t) -
    ((64*I)*HPL[{4}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (56*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((40*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (8*Pi^3*k[2, 3])/(3*ep*s*(s + t)) + (((26*I)/3)*Pi^4*k[2, 3])/
     (s*(s + t)) + (16*Pi*k[2, 3])/(ep^3*t*(s + t)) +
    ((12*I)*Pi^2*k[2, 3])/(ep^2*t*(s + t)) - (6*Pi^3*k[2, 3])/
     (ep*t*(s + t)) - ((2*I)*Pi^4*k[2, 3])/(t*(s + t)) -
    (16*Pi^3*HPL[{0}, s]*k[2, 3])/(3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[2, 3])/
     (ep^2*t*(s + t)) - ((24*I)*Pi^2*HPL[{0}, s]*k[2, 3])/(ep*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[2, 3])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[2, 3])/
     (ep*t*(s + t)) + ((24*I)*Pi^2*HPL[{0}, s]^2*k[2, 3])/(t*(s + t)) -
    (64*Pi*HPL[{0}, s]^3*k[2, 3])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[2, 3])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (32*Pi^3*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) -
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*s*t) +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (20*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (28*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^3*t*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (50*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((62*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(ep*t*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/
     (ep*s*t) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s^2 + s*t) -
    (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*s*(s + t)) +
    (20*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*(s + t)) -
    (((4*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 3])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    ((96*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    ((48*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 3])/(t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 3])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 3])/(t*(s + t)) + (24*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 3])/(s*(s + t)) + (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 3])/(t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[2, 3])/(s^2 + s*t) +
    ((8*I)*HPL[{2}, -(t/s)]^2*k[2, 3])/(s*(s + t)) +
    ((4*I)*HPL[{2}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (80*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(s^2 + s*t) -
    ((64*I)*HPL[{4}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (56*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((40*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (8*Pi^3*k[2, 4])/(3*ep*s*(s + t)) + (((26*I)/3)*Pi^4*k[2, 4])/
     (s*(s + t)) + (16*Pi*k[2, 4])/(ep^3*t*(s + t)) +
    ((12*I)*Pi^2*k[2, 4])/(ep^2*t*(s + t)) - (6*Pi^3*k[2, 4])/
     (ep*t*(s + t)) - ((2*I)*Pi^4*k[2, 4])/(t*(s + t)) -
    (16*Pi^3*HPL[{0}, s]*k[2, 4])/(3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[2, 4])/
     (ep^2*t*(s + t)) - ((24*I)*Pi^2*HPL[{0}, s]*k[2, 4])/(ep*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[2, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[2, 4])/
     (ep*t*(s + t)) + ((24*I)*Pi^2*HPL[{0}, s]^2*k[2, 4])/(t*(s + t)) -
    (64*Pi*HPL[{0}, s]^3*k[2, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (32*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) -
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*s*t) +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (20*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (28*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep^3*t*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (50*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((62*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(ep*t*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/
     (ep*s*t) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s^2 + s*t) -
    (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*t*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(ep*s*(s + t)) +
    (20*Pi*HPL[{1}, -(t/s)]^3*k[2, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(ep*t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    ((96*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    ((48*I)*Pi^2*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 4])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 4])/(t*(s + t)) + (24*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(s*(s + t)) + (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[2, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{2}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    ((4*I)*HPL[{2}, -(t/s)]^2*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (80*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s^2 + s*t) -
    ((64*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (56*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((40*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    (8*Pi^3*k[3, 4])/(3*ep*s*(s + t)) + (((26*I)/3)*Pi^4*k[3, 4])/
     (s*(s + t)) + (16*Pi*k[3, 4])/(ep^3*t*(s + t)) +
    ((12*I)*Pi^2*k[3, 4])/(ep^2*t*(s + t)) - (6*Pi^3*k[3, 4])/
     (ep*t*(s + t)) - ((2*I)*Pi^4*k[3, 4])/(t*(s + t)) -
    (16*Pi^3*HPL[{0}, s]*k[3, 4])/(3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[3, 4])/
     (ep^2*t*(s + t)) - ((24*I)*Pi^2*HPL[{0}, s]*k[3, 4])/(ep*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[3, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[3, 4])/
     (ep*t*(s + t)) + ((24*I)*Pi^2*HPL[{0}, s]^2*k[3, 4])/(t*(s + t)) -
    (64*Pi*HPL[{0}, s]^3*k[3, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (32*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) -
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*t) +
    ((24*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (20*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^3*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((38*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (28*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^3*t*(s + t)) -
    (12*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (50*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((76*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) +
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((48*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((62*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(ep*t*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (s*t + t^2) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/
     (ep*s*t) + (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (8*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) -
    ((24*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s^2 + s*t) -
    (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*t*(s + t)) -
    (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) +
    (20*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*t*(s + t)) +
    (4*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*t) -
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*(s + t)) -
    (((4*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[3, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((96*I)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    ((48*I)*Pi^2*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[3, 4])/(t*(s + t)) - ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[3, 4])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[3, 4])/(t*(s + t)) + (24*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[3, 4])/(s*(s + t)) + (32*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[3, 4])/(t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[3, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((4*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (80*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(s^2 + s*t) -
    ((64*I)*HPL[{4}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (56*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((40*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*k[1, 2]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[1, 2]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[1, 2]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[1, 3]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[1, 3]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[1, 3]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[1, 4]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[1, 4]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[1, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[2, 3]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[2, 3]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[2, 3]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[2, 4]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[2, 4]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[2, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[3, 4]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[3, 4]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[3, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(t*(s + t))

Neq4NLC[1, 3][2, 4] = (8*Pi^3*k[1, 2])/(3*ep*s*(s + t)) -
    (((4*I)/3)*Pi^4*k[1, 2])/(s*(s + t)) + (16*Pi*k[1, 2])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[1, 2])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[1, 2])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 2])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[1, 2])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[1, 2])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[1, 2])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*t) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*ep*s^2*t + 3*ep*s*t^2) -
    (4*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (6*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^3*t*(s + t)) +
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (46*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) -
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (ep*s*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (t*(s + t)) + ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(s*(s + t)) - ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*t) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep^2*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep^2*t*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*t*(s + t)) +
    ((24*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(ep*t*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/(t*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (s*t + t^2) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) -
    (64*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*t) -
    (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) -
    (((20*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 2])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 2])/(t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 2])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 2])/(t*(s + t)) - (48*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 2])/(s*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/
     (t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 2])/(s*(s + t)) + ((48*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((48*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((80*I)*HPL[{4}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (8*Pi^3*k[1, 3])/(3*ep*s*(s + t)) - (((4*I)/3)*Pi^4*k[1, 3])/
     (s*(s + t)) + (16*Pi*k[1, 3])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[1, 3])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[1, 3])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 3])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[1, 3])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[1, 3])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[1, 3])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s*t) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*ep*s^2*t + 3*ep*s*t^2) -
    (4*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (6*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep^3*t*(s + t)) +
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (46*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) -
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (ep*s*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (t*(s + t)) + ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(s*(s + t)) - ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*t) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) -
    (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep^2*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep^2*t*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*t*(s + t)) +
    ((24*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(ep*t*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/(t*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s*t + t^2) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(ep*s*(s + t)) -
    (64*Pi*HPL[{1}, -(t/s)]^3*k[1, 3])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(ep*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*t) -
    (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) -
    (((20*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 3])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 3])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 3])/(t*(s + t)) - (48*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(s*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(s*(s + t)) + ((48*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((48*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((80*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    (8*Pi^3*k[1, 4])/(3*ep*s*(s + t)) - (((4*I)/3)*Pi^4*k[1, 4])/
     (s*(s + t)) + (16*Pi*k[1, 4])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[1, 4])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[1, 4])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[1, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[1, 4])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[1, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*t) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    (4*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (6*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^3*t*(s + t)) +
    (12*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (46*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) -
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (ep*s*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t*(s + t)) + ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(s*(s + t)) - ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*t) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep^2*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep^2*t*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) +
    ((24*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/(t*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (s*t + t^2) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*t) -
    (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) -
    (((20*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 4])/(t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 4])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 4])/(t*(s + t)) - (48*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 4])/(s*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/
     (t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 4])/(s*(s + t)) + ((48*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((48*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((80*I)*HPL[{4}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (8*Pi^3*k[2, 3])/(3*ep*s*(s + t)) - (((4*I)/3)*Pi^4*k[2, 3])/
     (s*(s + t)) + (16*Pi*k[2, 3])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[2, 3])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[2, 3])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[2, 3])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[2, 3])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[2, 3])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[2, 3])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[2, 3])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*t) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*ep*s^2*t + 3*ep*s*t^2) -
    (4*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (6*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^3*t*(s + t)) +
    (12*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (46*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) -
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (ep*s*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t*(s + t)) + ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(s*(s + t)) - ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*t) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep^2*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep^2*t*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) +
    ((24*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/(t*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (s*t + t^2) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*s*(s + t)) -
    (64*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*t) -
    (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) -
    (((20*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 3])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 3])/(t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 3])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 3])/(t*(s + t)) - (48*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 3])/(s*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/
     (t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 3])/(s*(s + t)) + ((48*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((48*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((80*I)*HPL[{4}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (8*Pi^3*k[2, 4])/(3*ep*s*(s + t)) - (((4*I)/3)*Pi^4*k[2, 4])/
     (s*(s + t)) + (16*Pi*k[2, 4])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[2, 4])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[2, 4])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[2, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[2, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[2, 4])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[2, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s*t) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    (4*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (6*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep^3*t*(s + t)) +
    (12*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (46*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) -
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (ep*s*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (t*(s + t)) + ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(s*(s + t)) - ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*t) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) -
    (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep^2*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep^2*t*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*t*(s + t)) +
    ((24*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(ep*t*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/(t*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s*t + t^2) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{1}, -(t/s)]^3*k[2, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(ep*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*t) -
    (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) -
    (((20*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 4])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 4])/(t*(s + t)) - (48*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(s*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(s*(s + t)) + ((48*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((48*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((80*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    (8*Pi^3*k[3, 4])/(3*ep*s*(s + t)) - (((4*I)/3)*Pi^4*k[3, 4])/
     (s*(s + t)) + (16*Pi*k[3, 4])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[3, 4])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[3, 4])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[3, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[3, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[3, 4])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[3, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) +
    (10*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*t) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*t) -
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) +
    (8*ep*Pi*s*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    ((8*I)*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*ep*s^2*t + 3*ep*s*t^2) -
    (4*ep*Pi*t*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*ep*s^2*t + 3*ep*s*t^2) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (((2*I)/3)*HPL[{0}, -(t/s)]^4*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (6*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^3*t*(s + t)) +
    (12*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (46*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) -
    (24*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((20*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) -
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (ep*s*(s + t)) + (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(s*(s + t)) + ((40*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (16*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (t*(s + t)) + ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(s*(s + t)) - ((40*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*t) +
    (8*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    (((4*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((8*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep^2*s*(s + t)) -
    (32*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    ((12*I)*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep^2*t*(s + t)) -
    ((26*I)*Pi^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*t*(s + t)) +
    ((24*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*t) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(ep*t*(s + t)) +
    (8*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/(t*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (s*t + t^2) - ((4*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (s*t) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*t) -
    (((64*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) -
    (((20*I)/3)*HPL[{1}, -(t/s)]^4*k[3, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (24*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[3, 4])/(t*(s + t)) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[3, 4])/(s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[3, 4])/(t*(s + t)) - (48*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[3, 4])/(s*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/
     (t*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[3, 4])/(s*(s + t)) + ((48*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (16*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(s^2 + s*t) +
    ((8*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((48*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((80*I)*HPL[{4}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{4}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (32*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((56*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*k[1, 2]*Zeta[3])/(ep*s*(s + t)) + (24*Pi*k[1, 2]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[1, 2]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((188*I)/3)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[1, 3]*Zeta[3])/(ep*s*(s + t)) + (24*Pi*k[1, 3]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[1, 3]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((188*I)/3)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[1, 4]*Zeta[3])/(ep*s*(s + t)) + (24*Pi*k[1, 4]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[1, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((188*I)/3)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[2, 3]*Zeta[3])/(ep*s*(s + t)) + (24*Pi*k[2, 3]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[2, 3]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((188*I)/3)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[2, 4]*Zeta[3])/(ep*s*(s + t)) + (24*Pi*k[2, 4]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[2, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((188*I)/3)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[3, 4]*Zeta[3])/(ep*s*(s + t)) + (24*Pi*k[3, 4]*Zeta[3])/
     (s*(s + t)) - (164*Pi*k[3, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((188*I)/3)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((356*I)/3)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(t*(s + t))

Neq4NLC[1, 4][2, 3] = (8*Pi^3*k[1, 2])/(3*ep*s*(s + t)) +
    (((4*I)/15)*Pi^4*k[1, 2])/(s*(s + t)) + (16*Pi*k[1, 2])/
     (ep^3*t*(s + t)) - (6*Pi^3*k[1, 2])/(ep*t*(s + t)) -
    (16*Pi^3*HPL[{0}, s]*k[1, 2])/(3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 2])/
     (ep^2*t*(s + t)) + (12*Pi^3*HPL[{0}, s]*k[1, 2])/(t*(s + t)) +
    (32*Pi*HPL[{0}, s]^2*k[1, 2])/(ep*s*t + ep*t^2) -
    (64*Pi*HPL[{0}, s]^3*k[1, 2])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 2])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (2*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((12*I)*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep^2*s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*t*(s + t)) -
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(s*t) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 2])/(ep*s*(s + t)) -
    ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 2])/(s^2 + s*t) -
    (((8*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 2])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[1, 2])/(3*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 2])/(ep^3*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (28*Pi^3*HPL[{1}, -(t/s)]*k[1, 2])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 2])/(s*t) -
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep^2*t*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    ((40*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (ep*s*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(s*(s + t)) + ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 2])/
     (t*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 2])/(s*(s + t)) - ((64*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 2])/
     (s*(s + t)) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*
      k[1, 2])/(t*(s + t)) + (((68*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[1, 2])/(s*(s + t)) + ((24*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[1, 2])/(t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (ep*s^2 + ep*s*t) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (s^2 + s*t) - (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (ep*t*(s + t)) - (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 2])/
     (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*
      k[1, 2])/(s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[1, 2])/(s*(s + t)) + ((32*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[1, 2])/(t*(s + t)) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/
     (ep*s*(s + t)) - (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 2])/(ep*t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*t) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 2])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 2])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 2])/(t*(s + t)) - ((40*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 2])/(s*(s + t)) - ((80*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 2])/(t*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 2])/
     (s*t + t^2) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 2])/(s*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) -
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (8*Pi*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((24*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{4}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((64*I)*HPL[{4}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 2])/(ep*t*(s + t)) +
    (40*Pi*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((56*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(s*(s + t)) +
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 2])/(t*(s + t)) +
    (8*Pi^3*k[1, 3])/(3*ep*s*(s + t)) + (((4*I)/15)*Pi^4*k[1, 3])/
     (s*(s + t)) + (16*Pi*k[1, 3])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[1, 3])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[1, 3])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 3])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[1, 3])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[1, 3])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[1, 3])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 3])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (2*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((12*I)*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep^2*s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*t*(s + t)) -
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(s*t) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 3])/(ep*s*(s + t)) -
    ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 3])/(s^2 + s*t) -
    (((8*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 3])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[1, 3])/(3*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 3])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 3])/(ep^3*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (28*Pi^3*HPL[{1}, -(t/s)]*k[1, 3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 3])/(s*t) -
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep^2*t*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    ((40*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (ep*s*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(s*(s + t)) + ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 3])/
     (t*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 3])/(s*(s + t)) - ((64*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 3])/
     (s*(s + t)) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*
      k[1, 3])/(t*(s + t)) + (((68*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[1, 3])/(s*(s + t)) + ((24*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[1, 3])/(t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (ep*s^2 + ep*s*t) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s^2 + s*t) - (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (ep*t*(s + t)) - (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 3])/
     (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*
      k[1, 3])/(s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[1, 3])/(s*(s + t)) + ((32*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[1, 3])/(t*(s + t)) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/
     (ep*s*(s + t)) - (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 3])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 3])/(ep*t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*t) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 3])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 3])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 3])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(t*(s + t)) - ((40*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 3])/(s*(s + t)) - ((80*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 3])/(t*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 3])/
     (s*t + t^2) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 3])/(s*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[1, 3])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) -
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (8*Pi*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((24*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{4}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((64*I)*HPL[{4}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 3])/(ep*t*(s + t)) +
    (40*Pi*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((56*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(s*(s + t)) +
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 3])/(t*(s + t)) +
    (8*Pi^3*k[1, 4])/(3*ep*s*(s + t)) + (((4*I)/15)*Pi^4*k[1, 4])/
     (s*(s + t)) + (16*Pi*k[1, 4])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[1, 4])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[1, 4])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[1, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[1, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[1, 4])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[1, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[1, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (2*Pi^3*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((12*I)*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep^2*s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*t*(s + t)) -
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(s*t) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[1, 4])/(ep*s*(s + t)) -
    ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[1, 4])/(s^2 + s*t) -
    (((8*I)/3)*HPL[{0}, -(t/s)]^3*k[1, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[1, 4])/(3*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[1, 4])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^4*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[1, 4])/(ep^3*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (28*Pi^3*HPL[{1}, -(t/s)]*k[1, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[1, 4])/(s*t) -
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep^2*t*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    ((40*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (ep*s*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(s*(s + t)) + ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[1, 4])/
     (t*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[1, 4])/(s*(s + t)) - ((64*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[1, 4])/
     (s*(s + t)) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*
      k[1, 4])/(t*(s + t)) + (((68*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[1, 4])/(s*(s + t)) + ((24*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[1, 4])/(t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (ep*s^2 + ep*s*t) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (s^2 + s*t) - (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (ep*t*(s + t)) - (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[1, 4])/
     (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*
      k[1, 4])/(s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[1, 4])/(s*(s + t)) + ((32*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[1, 4])/(t*(s + t)) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/
     (ep*s*(s + t)) - (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[1, 4])/(ep*t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*t) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[1, 4])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[1, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 4])/(t*(s + t)) - ((40*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 4])/(s*(s + t)) - ((80*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[1, 4])/(t*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[1, 4])/
     (s*t + t^2) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[1, 4])/(s*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[1, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (8*Pi*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((24*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{4}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((64*I)*HPL[{4}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[1, 4])/(ep*t*(s + t)) +
    (40*Pi*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((56*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(s*(s + t)) +
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[1, 4])/(t*(s + t)) +
    (8*Pi^3*k[2, 3])/(3*ep*s*(s + t)) + (((4*I)/15)*Pi^4*k[2, 3])/
     (s*(s + t)) + (16*Pi*k[2, 3])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[2, 3])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[2, 3])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[2, 3])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[2, 3])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[2, 3])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[2, 3])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[2, 3])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (2*Pi^3*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((12*I)*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep^2*s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*t*(s + t)) -
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(s*t) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 3])/(ep*s*(s + t)) -
    ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[2, 3])/(s^2 + s*t) -
    (((8*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 3])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[2, 3])/(3*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 3])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^4*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 3])/(ep^3*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (28*Pi^3*HPL[{1}, -(t/s)]*k[2, 3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 3])/(s*t) -
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep^2*t*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    ((40*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (ep*s*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(s*(s + t)) + ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 3])/
     (t*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 3])/(s*(s + t)) - ((64*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 3])/
     (s*(s + t)) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*
      k[2, 3])/(t*(s + t)) + (((68*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[2, 3])/(s*(s + t)) + ((24*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[2, 3])/(t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (ep*s^2 + ep*s*t) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (s^2 + s*t) - (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (ep*t*(s + t)) - (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 3])/
     (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*
      k[2, 3])/(s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[2, 3])/(s*(s + t)) + ((32*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[2, 3])/(t*(s + t)) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/
     (ep*s*(s + t)) - (4*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 3])/(ep*t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*t) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 3])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 3])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 3])/(t*(s + t)) - ((40*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 3])/(s*(s + t)) - ((80*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 3])/(t*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 3])/
     (s*t + t^2) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 3])/(s*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[2, 3])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) -
    (24*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (8*Pi*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((24*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{4}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((64*I)*HPL[{4}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 3])/(ep*t*(s + t)) +
    (40*Pi*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((56*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(s*(s + t)) +
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 3])/(t*(s + t)) +
    (8*Pi^3*k[2, 4])/(3*ep*s*(s + t)) + (((4*I)/15)*Pi^4*k[2, 4])/
     (s*(s + t)) + (16*Pi*k[2, 4])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[2, 4])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[2, 4])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[2, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[2, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[2, 4])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[2, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[2, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (2*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((12*I)*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep^2*s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*t*(s + t)) -
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(s*t) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[2, 4])/(ep*s*(s + t)) -
    ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[2, 4])/(s^2 + s*t) -
    (((8*I)/3)*HPL[{0}, -(t/s)]^3*k[2, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[2, 4])/(3*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[2, 4])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^4*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[2, 4])/(ep^3*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (28*Pi^3*HPL[{1}, -(t/s)]*k[2, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[2, 4])/(s*t) -
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep^2*t*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    ((40*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (ep*s*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(s*(s + t)) + ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[2, 4])/
     (t*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[2, 4])/(s*(s + t)) - ((64*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[2, 4])/
     (s*(s + t)) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*
      k[2, 4])/(t*(s + t)) + (((68*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[2, 4])/(s*(s + t)) + ((24*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[2, 4])/(t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (ep*s^2 + ep*s*t) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s^2 + s*t) - (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (ep*t*(s + t)) - (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[2, 4])/
     (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*
      k[2, 4])/(s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[2, 4])/(s*(s + t)) + ((32*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[2, 4])/(t*(s + t)) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/
     (ep*s*(s + t)) - (4*Pi*HPL[{1}, -(t/s)]^3*k[2, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[2, 4])/(ep*t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*t) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 4])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[2, 4])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[2, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(t*(s + t)) - ((40*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 4])/(s*(s + t)) - ((80*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[2, 4])/(t*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[2, 4])/
     (s*t + t^2) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[2, 4])/(s*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[2, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (8*Pi*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((24*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{4}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((64*I)*HPL[{4}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[2, 4])/(ep*t*(s + t)) +
    (40*Pi*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((56*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(s*(s + t)) +
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[2, 4])/(t*(s + t)) +
    (8*Pi^3*k[3, 4])/(3*ep*s*(s + t)) + (((4*I)/15)*Pi^4*k[3, 4])/
     (s*(s + t)) + (16*Pi*k[3, 4])/(ep^3*t*(s + t)) -
    (6*Pi^3*k[3, 4])/(ep*t*(s + t)) - (16*Pi^3*HPL[{0}, s]*k[3, 4])/
     (3*s*(s + t)) - (32*Pi*HPL[{0}, s]*k[3, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, s]*k[3, 4])/(t*(s + t)) + (32*Pi*HPL[{0}, s]^2*k[3, 4])/
     (ep*s*t + ep*t^2) - (64*Pi*HPL[{0}, s]^3*k[3, 4])/(3*t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*k[3, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (2*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (32*Pi*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) +
    (12*Pi^3*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    (64*Pi*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{0}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((12*I)*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep^2*s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*t*(s + t)) -
    (64*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(s*t) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*k[3, 4])/(ep*s*(s + t)) -
    ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]^2*k[3, 4])/(s^2 + s*t) -
    (((8*I)/3)*HPL[{0}, -(t/s)]^3*k[3, 4])/(ep*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) -
    (64*Pi*HPL[{0}, -(t/s)]^3*k[3, 4])/(3*t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{0}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]^4*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^3*s*(s + t)) -
    (20*Pi*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (2*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{1}, -(t/s)]*k[3, 4])/(ep^3*t*(s + t)) -
    ((14*I)*Pi^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (28*Pi^3*HPL[{1}, -(t/s)]*k[3, 4])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) +
    ((28*I)*Pi^2*HPL[{0}, s]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (40*Pi*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, s]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (((64*I)/3)*HPL[{0}, s]^3*HPL[{1}, -(t/s)]*k[3, 4])/(s*t) -
    ((12*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*s*(s + t)) +
    (40*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    ((26*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep^2*t*(s + t)) +
    (16*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    ((40*I)*Pi^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((24*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (ep*s*(s + t)) - (80*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(s*(s + t)) + ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (32*Pi*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*k[3, 4])/
     (t*(s + t)) - ((24*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      k[3, 4])/(s*(s + t)) - ((64*I)*HPL[{0}, s]^2*HPL[{0}, -(t/s)]*
      HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) -
    (52*Pi*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*k[3, 4])/
     (s*(s + t)) - ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]*
      k[3, 4])/(t*(s + t)) + (((68*I)/3)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[3, 4])/(s*(s + t)) + ((24*I)*HPL[{0}, -(t/s)]^3*HPL[{1}, -(t/s)]*
      k[3, 4])/(t*(s + t)) - (8*Pi*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (ep*s^2 + ep*s*t) + (16*Pi*HPL[{0}, s]*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (s^2 + s*t) - (4*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (s*(s + t)) - ((8*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (ep*t*(s + t)) - (28*Pi*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*k[3, 4])/
     (t*(s + t)) + ((16*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^2*
      k[3, 4])/(s*t + t^2) + ((8*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[3, 4])/(s*(s + t)) + ((32*I)*HPL[{0}, -(t/s)]^2*HPL[{1}, -(t/s)]^2*
      k[3, 4])/(t*(s + t)) - (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/
     (ep*s*(s + t)) - (4*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(3*s*(s + t)) -
    (((8*I)/3)*HPL[{1}, -(t/s)]^3*k[3, 4])/(ep*t*(s + t)) -
    (4*Pi*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) +
    (((16*I)/3)*HPL[{0}, s]*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*t) +
    ((4*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/(s*(s + t)) +
    (((20*I)/3)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]^3*k[3, 4])/(t*(s + t)) -
    (((2*I)/3)*HPL[{1}, -(t/s)]^4*k[3, 4])/(s*t) -
    (32*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (16*Pi*HPL[{2}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (64*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    (32*Pi*HPL[{0}, s]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (72*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((32*I)*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (48*Pi*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*(s + t)) - ((64*I)*HPL[{0}, s]*HPL[{0}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[3, 4])/(t*(s + t)) - ((40*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[3, 4])/(s*(s + t)) - ((80*I)*HPL[{0}, -(t/s)]^2*HPL[{2}, -(t/s)]*
      k[3, 4])/(t*(s + t)) + (8*Pi*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*k[3, 4])/
     (s*t + t^2) - ((32*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*HPL[{2}, -(t/s)]*
      k[3, 4])/(s*(s + t)) - ((24*I)*HPL[{0}, -(t/s)]*HPL[{1}, -(t/s)]*
      HPL[{2}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/(s*(s + t)) -
    ((8*I)*HPL[{2}, -(t/s)]^2*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) -
    (24*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{3}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (8*Pi*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((64*I)*HPL[{0}, s]*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((48*I)*HPL[{0}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((24*I)*HPL[{1}, -(t/s)]*HPL[{3}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{4}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((64*I)*HPL[{4}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*s*(s + t)) +
    (24*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 1}, -(t/s)]*k[3, 4])/(ep*t*(s + t)) +
    (40*Pi*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((32*I)*HPL[{0}, s]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((56*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((24*I)*HPL[{0}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) -
    ((32*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) -
    ((16*I)*HPL[{1}, -(t/s)]*HPL[{2, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((32*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((16*I)*HPL[{2, 2}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((80*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(s*(s + t)) +
    ((64*I)*HPL[{2, 1, 1}, -(t/s)]*k[3, 4])/(t*(s + t)) +
    ((16*I)*k[1, 2]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[1, 2]*Zeta[3])/
     (s*(s + t)) - (380*Pi*k[1, 2]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{0}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(s*(s + t)) -
    (((284*I)/3)*HPL[{1}, -(t/s)]*k[1, 2]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[1, 3]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[1, 3]*Zeta[3])/
     (s*(s + t)) - (380*Pi*k[1, 3]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{0}, -(t/s)]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(s*(s + t)) -
    (((284*I)/3)*HPL[{1}, -(t/s)]*k[1, 3]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[1, 4]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[1, 4]*Zeta[3])/
     (s*(s + t)) - (380*Pi*k[1, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{0}, -(t/s)]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(s*(s + t)) -
    (((284*I)/3)*HPL[{1}, -(t/s)]*k[1, 4]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[2, 3]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[2, 3]*Zeta[3])/
     (s*(s + t)) - (380*Pi*k[2, 3]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{0}, -(t/s)]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(s*(s + t)) -
    (((284*I)/3)*HPL[{1}, -(t/s)]*k[2, 3]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[2, 4]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[2, 4]*Zeta[3])/
     (s*(s + t)) - (380*Pi*k[2, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{0}, -(t/s)]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(s*(s + t)) -
    (((284*I)/3)*HPL[{1}, -(t/s)]*k[2, 4]*Zeta[3])/(t*(s + t)) +
    ((16*I)*k[3, 4]*Zeta[3])/(ep*s*(s + t)) - (24*Pi*k[3, 4]*Zeta[3])/
     (s*(s + t)) - (380*Pi*k[3, 4]*Zeta[3])/(3*t*(s + t)) -
    ((32*I)*HPL[{0}, s]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((332*I)/3)*HPL[{0}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((260*I)/3)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(s*(s + t)) -
    (((284*I)/3)*HPL[{1}, -(t/s)]*k[3, 4]*Zeta[3])/(t*(s + t))



(*————————————— Results For Alternative Gauge Groups Given Below —————————————————*)


(*
Below we list functions which give the full two-loop four-gluon N=2 SQCD amplitude for choices of gauge groups other than SU(nc). We give U(nc), USp(nc) and SO(nc) and denote the amplitudes as 
-M2[“gauge group"][_] for the coefficients of the single trace Tr[_]
-M2[“gauge group"][_][_] for the coefficients of the double trace Tr[_]Tr[_]
-M2[“gauge group”][_][_][_] for the coefficients of the triple trace Tr[_]Tr[_]Tr[_]

Note, the interesting cases U(1) and SO(3), mentioned in the main paper, are treated separately. Since U(1) has no trace expansion, and traces of four SO(3) generators can always be reduced to double traces Tr[_]Tr[_].
*)


(* Full-Color Two-Loop N=2 SQCD Amplitude for U(nc) and nf fundamental hypermultiplets *)

M2["U(nc)"][a_,b_,c_,d_]:= (nc^2-4)Neq4LC[a,b,c,d]-4(Neq4LC[a,c,d,b]+Neq4LC[a,d,b,c])+Neq4NLC[a,b][c,d]+Neq4NLC[a,d][b,c]+nc^2*RLC[a,b,c,d]+RNLC[a,b][c,d]/2-RNLC[a,c][b,d]+RNLC[a,d][b,c]/2+nc(2*nc-nf)SLC[a,b,c,d]

M2["U(nc)"][a_][b_,c_,d_]:= -(nc*(8*Neq4LC[a,b,c,d] + 8*Neq4LC[a,c,d,b] + 8*Neq4LC[a,d,b,c] + RNLC[a,b][c,d] +RNLC[a,c][b,d] + RNLC[a,d][b,c] + 4*RLC[a,b,c,d] + 4*RLC[a,c,d,b] + 4*RLC[a,d,b,c]))/8 + ((2*nc - nf)*(RNLC[a,b][c,d] + RNLC[a,c][b,d] + RNLC[a,d][b,c] - 4*RLC[a,b,c,d] -4*RLC[a,c,d,b] - 4*RLC[a,d,b,c] - 16*SLC[a,b,c,d] - 16*SLC[a,c,d,b] -16*SLC[a,d,b,c]))/16

M2["U(nc)"][a_,b_][c_,d_]:= nc*Neq4NLC[a,b][c,d] + nc*RNLC[a,b][c,d] -((2*nc - nf)*(RNLC[a,c][b,d] + RNLC[a,d][b,c] - 4*(RLC[a,b,c,d] + RLC[a,c,d,b] +RLC[a,d,b,c] + 2*(SLC[a,b,c,d] + SLC[a,c,d,b] + SLC[a,d,b,c]))))/4

M2["U(nc)"][a_][b_][c_,d_]:=2*(Neq4LC[a,b,c,d] + Neq4LC[a,c,d,b] + Neq4LC[a,d,b,c]) - Neq4NLC[a,b][c,d] - RNLC[a,b][c,d] + RNLC[a,c][b,d]/2 + RNLC[a,d][b,c]/2



(* Full-Color Two-Loop N=2 SQCD Amplitude for SO(nc) and nf fundamental hypermultiplets *)

M2["SO(nc)"][a_,b_,c_,d_]:= ((-8 - 4*nc + nc^2)*Neq4LC[a,b,c,d])/2 - 6*(Neq4LC[a,c,d,b] + Neq4LC[a,d,b,c]) + ((-3 + nc)*(-2 + nc)*RLC[a,b,c,d])/2 - ((-8 + nc)*Neq4NLC[a,b][c,d])/4 - ((-8 + nc)*Neq4NLC[a,d][b,c])/4 + ((5 - nc)*RNLC[a,b][c,d])/4 - (3*RNLC[a,c][b,d])/2 + ((5 - nc)*RNLC[a,d][b,c])/4 + ((-2 + nc - nf)*(-4*(RLC[a,b,c,d] + 2*(RLC[a,c,d,b] + RLC[a,d,b,c] - (-4 + nc)*SLC[a,b,c,d] + 2*(SLC[a,c,d,b] + SLC[a,d,b,c]))) + RNLC[a,b][c,d] + 2*RNLC[a,c][b,d] + RNLC[a,d][b,c]))/8

M2["SO(nc)"][a_,b_][c_,d_]:= Neq4LC[a,b,c,d] + Neq4LC[a,c,d,b] + Neq4LC[a,d,b,c] + ((-4 + nc)*Neq4NLC[a,b][c,d])/4 + (-1 + nc/4)*RNLC[a,b][c,d] + RNLC[a,c][b,d]/4 + RNLC[a,d][b,c]/4 + ((2 - nc + nf)*(-4*(RLC[a,b,c,d] + RLC[a,c,d,b] + RLC[a,d,b,c] + 2*(SLC[a,b,c,d] + SLC[a,c,d,b] + SLC[a,d,b,c])) + RNLC[a,c][b,d] + RNLC[a,d][b,c]))/8



(* Full-Color Two-Loop N=2 SQCD Amplitude for USp(nc) and nf fundamental hypermultiplets *)

M2["USp(nc)"][a_,b_,c_,d_]:= -((-8 + 4*nc + nc^2)*Neq4LC[a,b,c,d])/2 +6*(Neq4LC[a,c,d,b] + Neq4LC[a,d,b,c]) - ((2 + nc)*(3 + nc)*RLC[a,b,c,d])/2 -((8 + nc)*Neq4NLC[a,b][c,d])/4 - ((8 + nc)*Neq4NLC[a,d][b,c])/4 -((5 + nc)*RNLC[a,b][c,d])/4 + (3*RNLC[a,c][b,d])/2 - ((5 + nc)*RNLC[a,d][b,c])/4 +((2 + nc - nf)*(-4*(RLC[a,b,c,d] + 2*(RLC[a,c,d,b] + RLC[a,d,b,c] +(4 + nc)*SLC[a,b,c,d] + 2*(SLC[a,c,d,b] + SLC[a,d,b,c]))) + RNLC[a,b][c,d] + 2*RNLC[a,c][b,d] + RNLC[a,d][b,c]))/8

M2["USp(nc)"][a_,b_][c_,d_]:= Neq4LC[a,b,c,d] + Neq4LC[a,c,d,b] + Neq4LC[a,d,b,c] -((4 + nc)*Neq4NLC[a,b][c,d])/4 - (1 + nc/4)*RNLC[a,b][c,d] + RNLC[a,c][b,d]/4 + RNLC[a,d][b,c]/4 +((2 + nc - nf)*(-4*(RLC[a,b,c,d] + RLC[a,c,d,b] + RLC[a,d,b,c] + 2*(SLC[a,b,c,d] + SLC[a,c,d,b] + SLC[a,d,b,c])) + RNLC[a,c][b,d] + RNLC[a,d][b,c]))/8



(* Special Case: Full-Color Two-Loop N=2 U(1) SQED Amplitude and nf fundamental hypermultiplets *)

M2[“U(1)”]:= -nf (RLC[1,2,3,4] +RLC[1,3,4,2] +RLC[1,4,2,3])



(* Special Case: Full-Color Two-Loop N=2 SQCD Amplitude for SO(3) and nf fundamental hypermultiplets *)

M2["SO(3)"][a_,b_][c_,d_]:= (-2*Neq4LC[a,d,b,c] + Neq4NLC[a,b][c,d])/16 - ((-1 + nf)*(4*RLC[a,b,c,d] + 4*RLC[a,c,d,b] + 8*SLC[a,b,c,d] + 8*SLC[a,c,d,b] + 2*RNLC[a,b][c,d] - RNLC[a,c][b,d] - RNLC[a,d][b,c]))/32

